Experiments with a Positivity Preserving Operator

We consider some multivariate rational functions which have (or are conjectured to have) only positive coefficients in their series expansion. We consider an operator that preserves positivity of series coefficients, and apply the inverse of this operator to the rational functions. We obtain new rational functions which seem to have only positive coefficients, whose positivity would imply positivity of the original series, and which, in a certain sense, cannot be improved any further.

==> figures.nb <==
(************** Content-type: application/mathematica **************
                     CreatedBy='Mathematica 5.2'

                    Mathematica-Compatible Notebook

This notebook can be used with any Mathematica-compatible
application, such as Mathematica, MathReader or Publicon. The data
for the notebook starts with the line containing stars above.

To get the notebook into a Mathematica-compatible application, do
one of the following:

* Save the data starting with the line of stars above into a file
  with a name ending in .nb, then open the file inside the
  application;

* Copy the data starting with the line of stars above to the
  clipboard, then use the Paste menu command inside the application.

Data for notebooks contains only printable 7-bit ASCII and can be
sent directly in email or through ftp in text mode.  Newlines can be
CR, LF or CRLF (Unix, Macintosh or MS-DOS style).

NOTE: If you modify the data for this notebook not in a Mathematica-
compatible application, you must delete the line below containing
the word CacheID, otherwise Mathematica-compatible applications may
try to use invalid cache data.

For more information on notebooks and Mathematica-compatible 
applications, contact Wolfram Research:
  web: http://www.wolfram.com
  email: info@wolfram.com
  phone: +1-217-398-0700 (U.S.)

Notebook reader applications are available free of charge from 
Wolfram Research.
*******************************************************************)

(*CacheID: 232*)


(*NotebookFileLineBreakTest
NotebookFileLineBreakTest*)
(*NotebookOptionsPosition[    339104,      13905]*)
(*NotebookOutlinePosition[    339918,      13934]*)
(*  CellTagsIndexPosition[    339827,      13928]*)
(*WindowFrame->Normal*)



Notebook[{
Cell[BoxData[{
    \(\(ClearAll[coeff];\)\), "\n", 
    \(\(coeff[n_Integer, m_Integer, k_Integer] := \(coeff[n, m, k] = 
          Expand[Which[\(! OrderedQ[{k, m, n}]\), 
              coeff @@ Reverse[Sort[{n, m, k}]], m \[Equal] k \[Equal] 0, 1, 
              k \[Equal] 0, \((p^2 - 1)\)*coeff[\(-1\) + n, \(-1\) + m, 0] + 
                coeff[\(-1\) + n, m, 0] + coeff[n, \(-1\) + m, 0], 
              True, \((1 + \((\(-3\) - 2*p)\)*p^2)\)*
                  coeff[\(-1\) + n, \(-1\) + m, \(-1\) + k] + 
                coeff[\(-1\) + n, m, 
                  k] + \((\(-1\) + 
                      p^2)\)*\((coeff[\(-1\) + n, \(-1\) + m, k] + 
                      coeff[\(-1\) + n, m, \(-1\) + k] + 
                      coeff[n, \(-1\) + m, \(-1\) + k])\) + 
                coeff[n, \(-1\) + m, k] + 
                coeff[n, m, \(-1\) + k]]]\);\)\)}], "Input"],

Cell[BoxData[
    \(\(f[n_Integer] := 
        If[n < 10, coeff[n, n + 1, 1], 
          f[n] = Cancel[
              Together[\(-\((\((\((\(-1\) + 
                                n)\)*\((\(-1\) + p)\)^2*\((1 + 
                                  p)\)^2*\((\(-1\) - 2*n + 2*p + 4*n*p - 
                                2*p^2 - 8*n*p^2 - 8*n^2*p^2 + 2*p^3 + 
                                4*n*p^3 + 4*n^2*p^3 - p^4 - 2*n*p^4)\)*
                            f[\(-2\) + n])\)/\((\((1 + n)\)*\((1 - 2*n - 
                                2*p + 4*n*p - 2*p^2 + 8*n*p^2 - 8*n^2*p^2 + 
                                2*p^3 - 4*n*p^3 + 4*n^2*p^3 + p^4 - 
                                2*n*p^4)\))\))\)\) + \((2*\((1 - 2*n^2 - 
                            2*p + 4*n^2*p + 4*n*p^2 - 2*n^2*p^2 - 8*n^3*p^2 - 
                            2*p^3 + 12*n^2*p^3 + 4*n^3*p^3 - p^4 - 
                            6*n^2*p^4 - 8*n^3*p^4 + 4*n*p^5 + 4*n^3*p^5 - 
                            2*n^2*p^6)\)*
                        f[\(-1\) + n])\)/\((\((1 + n)\)*\((1 - 2*n - 2*p + 
                            4*n*p - 2*p^2 + 8*n*p^2 - 8*n^2*p^2 + 2*p^3 - 
                            4*n*p^3 + 4*n^2*p^3 + p^4 - 
                            2*n*p^4)\))\)]]];\)\)], "Input"],

Cell[BoxData[
    \(\(f10[n_Integer] := 
        If[n < 10, coeff[n, n + 1, 1] /. p \[Rule] 2 - 1/10, 
          f10[n] = \((\(-68121\)*\((\(-1\) + n)\)*\((37341 + 219082*n + 
                        14440*n^2)\)*
                    f10[\(-2\) + n])\)/\((10000*\((1 + n)\)*\((\(-167301\) + 
                        190202*n + 14440*n^2)\))\) + \((\((14775050 - 
                        56741980*n + 45798181*n^2 + 3328420*n^3)\)*
                    f10[\(-1\) + n])\)/\((25*\((1 + n)\)*\((\(-167301\) + 
                        190202*n + 14440*n^2)\))\)];\)\)], "Input"],

Cell[BoxData[
    \(\(f100[n_Integer] := 
        If[n < 10, coeff[n, n + 1, 1] /. p \[Rule] 2 - 1/100, 
          f100[n] = \((\(-876219201\)*\((\(-1\) + n)\)*\((486139401 + 
                        2556318802*n + 15840400*n^2)\)*
                    f100[\(-2\) + n])\)/\((100000000*\((1 + 
                        n)\)*\((\(-2054339001\) + 2524638002*n + 
                        15840400*n^2)\))\) + \((\((17211795005000 - 
                        70336120199800*n + 62847522628801*n^2 + 
                        392849840200*n^3)\)*
                    f100[\(-1\) + n])\)/\((2500*\((1 + 
                        n)\)*\((\(-2054339001\) + 2524638002*n + 
                        15840400*n^2)\))\)];\)\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(?PlotRange\)\)], "Input"],

Cell[BoxData[
    RowBox[{"\<\"PlotRange is an option for graphics functions that specifies \
what points to include in a plot.\"\>", " ", 
      ButtonBox[
        StyleBox["More\[Ellipsis]",
          "SR"],
        ButtonData:>"PlotRange",
        Active->True,
        ButtonStyle->"RefGuideLink"]}]], "Print",
  CellTags->"Info3396095398-4552939"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(ListPlot[
      Table[f10[n]/\((\((3 - 1/10)\)^\((2  n)\)/Sqrt[n])\), {n, 1, 500}], 
      PlotRange \[Rule] {{0, 500}, {0, 1}}]\)], "Input"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
-1.04083e-17 0.002 0 0.618034 [
[.2 -0.0125 -9 -9 ]
[.2 -0.0125 9 0 ]
[.4 -0.0125 -9 -9 ]
[.4 -0.0125 9 0 ]
[.6 -0.0125 -9 -9 ]
[.6 -0.0125 9 0 ]
[.8 -0.0125 -9 -9 ]
[.8 -0.0125 9 0 ]
[1 -0.0125 -9 -9 ]
[1 -0.0125 9 0 ]
[-0.0125 .12361 -18 -4.5 ]
[-0.0125 .12361 0 4.5 ]
[-0.0125 .24721 -18 -4.5 ]
[-0.0125 .24721 0 4.5 ]
[-0.0125 .37082 -18 -4.5 ]
[-0.0125 .37082 0 4.5 ]
[-0.0125 .49443 -18 -4.5 ]
[-0.0125 .49443 0 4.5 ]
[-0.0125 .61803 -6 -4.5 ]
[-0.0125 .61803 0 4.5 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.2 0 m
.2 .00625 L
s
[(100)] .2 -0.0125 0 1 Mshowa
.4 0 m
.4 .00625 L
s
[(200)] .4 -0.0125 0 1 Mshowa
.6 0 m
.6 .00625 L
s
[(300)] .6 -0.0125 0 1 Mshowa
.8 0 m
.8 .00625 L
s
[(400)] .8 -0.0125 0 1 Mshowa
1 0 m
1 .00625 L
s
[(500)] 1 -0.0125 0 1 Mshowa
.125 Mabswid
.04 0 m
.04 .00375 L
s
.08 0 m
.08 .00375 L
s
.12 0 m
.12 .00375 L
s
.16 0 m
.16 .00375 L
s
.24 0 m
.24 .00375 L
s
.28 0 m
.28 .00375 L
s
.32 0 m
.32 .00375 L
s
.36 0 m
.36 .00375 L
s
.44 0 m
.44 .00375 L
s
.48 0 m
.48 .00375 L
s
.52 0 m
.52 .00375 L
s
.56 0 m
.56 .00375 L
s
.64 0 m
.64 .00375 L
s
.68 0 m
.68 .00375 L
s
.72 0 m
.72 .00375 L
s
.76 0 m
.76 .00375 L
s
.84 0 m
.84 .00375 L
s
.88 0 m
.88 .00375 L
s
.92 0 m
.92 .00375 L
s
.96 0 m
.96 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
0 .12361 m
.00625 .12361 L
s
[(0.2)] -0.0125 .12361 1 0 Mshowa
0 .24721 m
.00625 .24721 L
s
[(0.4)] -0.0125 .24721 1 0 Mshowa
0 .37082 m
.00625 .37082 L
s
[(0.6)] -0.0125 .37082 1 0 Mshowa
0 .49443 m
.00625 .49443 L
s
[(0.8)] -0.0125 .49443 1 0 Mshowa
0 .61803 m
.00625 .61803 L
s
[(1)] -0.0125 .61803 1 0 Mshowa
.125 Mabswid
0 .0309 m
.00375 .0309 L
s
0 .0618 m
.00375 .0618 L
s
0 .09271 m
.00375 .09271 L
s
0 .15451 m
.00375 .15451 L
s
0 .18541 m
.00375 .18541 L
s
0 .21631 m
.00375 .21631 L
s
0 .27812 m
.00375 .27812 L
s
0 .30902 m
.00375 .30902 L
s
0 .33992 m
.00375 .33992 L
s
0 .40172 m
.00375 .40172 L
s
0 .43262 m
.00375 .43262 L
s
0 .46353 m
.00375 .46353 L
s
0 .52533 m
.00375 .52533 L
s
0 .55623 m
.00375 .55623 L
s
0 .58713 m
.00375 .58713 L
s
.25 Mabswid
0 0 m
0 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
.008 w
.008 .59926 Mdot
.01 .52135 Mdot
.012 .4672 Mdot
.014 .42718 Mdot
.016 .39631 Mdot
.018 .37175 Mdot
.02 .35174 Mdot
.022 .33511 Mdot
.024 .32107 Mdot
.026 .30906 Mdot
.028 .29866 Mdot
.03 .28957 Mdot
.032 .28157 Mdot
.034 .27445 Mdot
.036 .26809 Mdot
.038 .26237 Mdot
.04 .2572 Mdot
.042 .2525 Mdot
.044 .24821 Mdot
.046 .24428 Mdot
.048 .24066 Mdot
.05 .23733 Mdot
.052 .23424 Mdot
.054 .23138 Mdot
.056 .22871 Mdot
.058 .22622 Mdot
.06 .22389 Mdot
.062 .22171 Mdot
.064 .21966 Mdot
.066 .21773 Mdot
.068 .21591 Mdot
.07 .21419 Mdot
.072 .21257 Mdot
.074 .21103 Mdot
.076 .20957 Mdot
.078 .20819 Mdot
.08 .20687 Mdot
.082 .20561 Mdot
.084 .20442 Mdot
.086 .20327 Mdot
.088 .20218 Mdot
.09 .20114 Mdot
.092 .20014 Mdot
.094 .19918 Mdot
.096 .19826 Mdot
.098 .19738 Mdot
.1 .19653 Mdot
.102 .19572 Mdot
.104 .19493 Mdot
.106 .19418 Mdot
.108 .19345 Mdot
.11 .19275 Mdot
.112 .19207 Mdot
.114 .19142 Mdot
.116 .19079 Mdot
.118 .19018 Mdot
.12 .18959 Mdot
.122 .18902 Mdot
.124 .18847 Mdot
.126 .18793 Mdot
.128 .18741 Mdot
.13 .18691 Mdot
.132 .18642 Mdot
.134 .18595 Mdot
.136 .18549 Mdot
.138 .18504 Mdot
.14 .18461 Mdot
.142 .18418 Mdot
.144 .18377 Mdot
.146 .18337 Mdot
.148 .18298 Mdot
.15 .18261 Mdot
.152 .18224 Mdot
.154 .18188 Mdot
.156 .18153 Mdot
.158 .18119 Mdot
.16 .18085 Mdot
.162 .18053 Mdot
.164 .18021 Mdot
.166 .1799 Mdot
.168 .1796 Mdot
.17 .1793 Mdot
.172 .17902 Mdot
.174 .17873 Mdot
.176 .17846 Mdot
.178 .17819 Mdot
.18 .17793 Mdot
.182 .17767 Mdot
.184 .17742 Mdot
.186 .17717 Mdot
.188 .17693 Mdot
.19 .17669 Mdot
.192 .17646 Mdot
.194 .17623 Mdot
.196 .17601 Mdot
.198 .17579 Mdot
.2 .17558 Mdot
.202 .17537 Mdot
.204 .17516 Mdot
.206 .17496 Mdot
.208 .17477 Mdot
.21 .17457 Mdot
.212 .17438 Mdot
.214 .1742 Mdot
.216 .17401 Mdot
.218 .17383 Mdot
.22 .17366 Mdot
.222 .17348 Mdot
.224 .17331 Mdot
.226 .17314 Mdot
.228 .17298 Mdot
.23 .17282 Mdot
.232 .17266 Mdot
.234 .1725 Mdot
.236 .17235 Mdot
.238 .1722 Mdot
.24 .17205 Mdot
.242 .1719 Mdot
.244 .17176 Mdot
.246 .17162 Mdot
.248 .17148 Mdot
.25 .17134 Mdot
.252 .17121 Mdot
.254 .17108 Mdot
.256 .17094 Mdot
.258 .17082 Mdot
.26 .17069 Mdot
.262 .17056 Mdot
.264 .17044 Mdot
.266 .17032 Mdot
.268 .1702 Mdot
.27 .17008 Mdot
.272 .16997 Mdot
.274 .16985 Mdot
.276 .16974 Mdot
.278 .16963 Mdot
.28 .16952 Mdot
.282 .16941 Mdot
.284 .16931 Mdot
.286 .1692 Mdot
.288 .1691 Mdot
.29 .169 Mdot
.292 .1689 Mdot
.294 .1688 Mdot
.296 .1687 Mdot
.298 .1686 Mdot
.3 .16851 Mdot
.302 .16842 Mdot
.304 .16832 Mdot
.306 .16823 Mdot
.308 .16814 Mdot
.31 .16805 Mdot
.312 .16796 Mdot
.314 .16788 Mdot
.316 .16779 Mdot
.318 .16771 Mdot
.32 .16762 Mdot
.322 .16754 Mdot
.324 .16746 Mdot
.326 .16738 Mdot
.328 .1673 Mdot
.33 .16722 Mdot
.332 .16714 Mdot
.334 .16706 Mdot
.336 .16699 Mdot
.338 .16691 Mdot
.34 .16684 Mdot
.342 .16677 Mdot
.344 .16669 Mdot
.346 .16662 Mdot
.348 .16655 Mdot
.35 .16648 Mdot
.352 .16641 Mdot
.354 .16634 Mdot
.356 .16628 Mdot
.358 .16621 Mdot
.36 .16614 Mdot
.362 .16608 Mdot
.364 .16601 Mdot
.366 .16595 Mdot
.368 .16589 Mdot
.37 .16582 Mdot
.372 .16576 Mdot
.374 .1657 Mdot
.376 .16564 Mdot
.378 .16558 Mdot
.38 .16552 Mdot
.382 .16546 Mdot
.384 .1654 Mdot
.386 .16535 Mdot
.388 .16529 Mdot
.39 .16523 Mdot
.392 .16518 Mdot
.394 .16512 Mdot
.396 .16507 Mdot
.398 .16501 Mdot
.4 .16496 Mdot
.402 .16491 Mdot
.404 .16485 Mdot
.406 .1648 Mdot
.408 .16475 Mdot
.41 .1647 Mdot
.412 .16465 Mdot
.414 .1646 Mdot
.416 .16455 Mdot
.418 .1645 Mdot
.42 .16445 Mdot
.422 .1644 Mdot
.424 .16435 Mdot
.426 .16431 Mdot
.428 .16426 Mdot
.43 .16421 Mdot
.432 .16417 Mdot
.434 .16412 Mdot
.436 .16408 Mdot
.438 .16403 Mdot
.44 .16399 Mdot
.442 .16394 Mdot
.444 .1639 Mdot
.446 .16386 Mdot
.448 .16381 Mdot
.45 .16377 Mdot
.452 .16373 Mdot
.454 .16369 Mdot
.456 .16365 Mdot
.458 .16361 Mdot
.46 .16357 Mdot
.462 .16353 Mdot
.464 .16349 Mdot
.466 .16345 Mdot
.468 .16341 Mdot
.47 .16337 Mdot
.472 .16333 Mdot
.474 .16329 Mdot
.476 .16325 Mdot
.478 .16322 Mdot
.48 .16318 Mdot
.482 .16314 Mdot
.484 .16311 Mdot
.486 .16307 Mdot
.488 .16303 Mdot
.49 .163 Mdot
.492 .16296 Mdot
.494 .16293 Mdot
.496 .16289 Mdot
.498 .16286 Mdot
.5 .16282 Mdot
.502 .16279 Mdot
.504 .16275 Mdot
.506 .16272 Mdot
.508 .16269 Mdot
.51 .16265 Mdot
.512 .16262 Mdot
.514 .16259 Mdot
.516 .16256 Mdot
.518 .16253 Mdot
.52 .16249 Mdot
.522 .16246 Mdot
.524 .16243 Mdot
.526 .1624 Mdot
.528 .16237 Mdot
.53 .16234 Mdot
.532 .16231 Mdot
.534 .16228 Mdot
.536 .16225 Mdot
.538 .16222 Mdot
.54 .16219 Mdot
.542 .16216 Mdot
.544 .16213 Mdot
.546 .1621 Mdot
.548 .16207 Mdot
.55 .16204 Mdot
.552 .16202 Mdot
.554 .16199 Mdot
.556 .16196 Mdot
.558 .16193 Mdot
.56 .16191 Mdot
.562 .16188 Mdot
.564 .16185 Mdot
.566 .16182 Mdot
.568 .1618 Mdot
.57 .16177 Mdot
.572 .16175 Mdot
.574 .16172 Mdot
.576 .16169 Mdot
.578 .16167 Mdot
.58 .16164 Mdot
.582 .16162 Mdot
.584 .16159 Mdot
.586 .16157 Mdot
.588 .16154 Mdot
.59 .16152 Mdot
.592 .16149 Mdot
.594 .16147 Mdot
.596 .16144 Mdot
.598 .16142 Mdot
.6 .1614 Mdot
.602 .16137 Mdot
.604 .16135 Mdot
.606 .16133 Mdot
.608 .1613 Mdot
.61 .16128 Mdot
.612 .16126 Mdot
.614 .16123 Mdot
.616 .16121 Mdot
.618 .16119 Mdot
.62 .16117 Mdot
.622 .16114 Mdot
.624 .16112 Mdot
.626 .1611 Mdot
.628 .16108 Mdot
.63 .16106 Mdot
.632 .16104 Mdot
.634 .16101 Mdot
.636 .16099 Mdot
.638 .16097 Mdot
.64 .16095 Mdot
.642 .16093 Mdot
.644 .16091 Mdot
.646 .16089 Mdot
.648 .16087 Mdot
.65 .16085 Mdot
.652 .16083 Mdot
.654 .16081 Mdot
.656 .16079 Mdot
.658 .16077 Mdot
.66 .16075 Mdot
.662 .16073 Mdot
.664 .16071 Mdot
.666 .16069 Mdot
.668 .16067 Mdot
.67 .16065 Mdot
.672 .16063 Mdot
.674 .16061 Mdot
.676 .16059 Mdot
.678 .16058 Mdot
.68 .16056 Mdot
.682 .16054 Mdot
.684 .16052 Mdot
.686 .1605 Mdot
.688 .16048 Mdot
.69 .16047 Mdot
.692 .16045 Mdot
.694 .16043 Mdot
.696 .16041 Mdot
.698 .16039 Mdot
.7 .16038 Mdot
.702 .16036 Mdot
.704 .16034 Mdot
.706 .16032 Mdot
.708 .16031 Mdot
.71 .16029 Mdot
.712 .16027 Mdot
.714 .16026 Mdot
.716 .16024 Mdot
.718 .16022 Mdot
.72 .16021 Mdot
.722 .16019 Mdot
.724 .16017 Mdot
.726 .16016 Mdot
.728 .16014 Mdot
.73 .16013 Mdot
.732 .16011 Mdot
.734 .16009 Mdot
.736 .16008 Mdot
.738 .16006 Mdot
.74 .16005 Mdot
.742 .16003 Mdot
.744 .16001 Mdot
.746 .16 Mdot
.748 .15998 Mdot
.75 .15997 Mdot
.752 .15995 Mdot
.754 .15994 Mdot
.756 .15992 Mdot
.758 .15991 Mdot
.76 .15989 Mdot
.762 .15988 Mdot
.764 .15986 Mdot
.766 .15985 Mdot
.768 .15983 Mdot
.77 .15982 Mdot
.772 .15981 Mdot
.774 .15979 Mdot
.776 .15978 Mdot
.778 .15976 Mdot
.78 .15975 Mdot
.782 .15973 Mdot
.784 .15972 Mdot
.786 .15971 Mdot
.788 .15969 Mdot
.79 .15968 Mdot
.792 .15967 Mdot
.794 .15965 Mdot
.796 .15964 Mdot
.798 .15962 Mdot
.8 .15961 Mdot
.802 .1596 Mdot
.804 .15958 Mdot
.806 .15957 Mdot
.808 .15956 Mdot
.81 .15955 Mdot
.812 .15953 Mdot
.814 .15952 Mdot
.816 .15951 Mdot
.818 .15949 Mdot
.82 .15948 Mdot
.822 .15947 Mdot
.824 .15946 Mdot
.826 .15944 Mdot
.828 .15943 Mdot
.83 .15942 Mdot
.832 .15941 Mdot
.834 .15939 Mdot
.836 .15938 Mdot
.838 .15937 Mdot
.84 .15936 Mdot
.842 .15934 Mdot
.844 .15933 Mdot
.846 .15932 Mdot
.848 .15931 Mdot
.85 .1593 Mdot
.852 .15928 Mdot
.854 .15927 Mdot
.856 .15926 Mdot
.858 .15925 Mdot
.86 .15924 Mdot
.862 .15923 Mdot
.864 .15921 Mdot
.866 .1592 Mdot
.868 .15919 Mdot
.87 .15918 Mdot
.872 .15917 Mdot
.874 .15916 Mdot
.876 .15915 Mdot
.878 .15913 Mdot
.88 .15912 Mdot
.882 .15911 Mdot
.884 .1591 Mdot
.886 .15909 Mdot
.888 .15908 Mdot
.89 .15907 Mdot
.892 .15906 Mdot
.894 .15905 Mdot
.896 .15904 Mdot
.898 .15903 Mdot
.9 .15902 Mdot
.902 .159 Mdot
.904 .15899 Mdot
.906 .15898 Mdot
.908 .15897 Mdot
.91 .15896 Mdot
.912 .15895 Mdot
.914 .15894 Mdot
.916 .15893 Mdot
.918 .15892 Mdot
.92 .15891 Mdot
.922 .1589 Mdot
.924 .15889 Mdot
.926 .15888 Mdot
.928 .15887 Mdot
.93 .15886 Mdot
.932 .15885 Mdot
.934 .15884 Mdot
.936 .15883 Mdot
.938 .15882 Mdot
.94 .15881 Mdot
.942 .1588 Mdot
.944 .15879 Mdot
.946 .15878 Mdot
.948 .15877 Mdot
.95 .15876 Mdot
.952 .15876 Mdot
.954 .15875 Mdot
.956 .15874 Mdot
.958 .15873 Mdot
.96 .15872 Mdot
.962 .15871 Mdot
.964 .1587 Mdot
.966 .15869 Mdot
.968 .15868 Mdot
.97 .15867 Mdot
.972 .15866 Mdot
.974 .15865 Mdot
.976 .15864 Mdot
.978 .15864 Mdot
.98 .15863 Mdot
.982 .15862 Mdot
.984 .15861 Mdot
.986 .1586 Mdot
.988 .15859 Mdot
.99 .15858 Mdot
.992 .15857 Mdot
.994 .15856 Mdot
.996 .15856 Mdot
.998 .15855 Mdot
1 .15854 Mdot
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{288, 177.938},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40004P0000/B000`400?l00000o`00003oo`3ooolQ
0?ooo`00o`3ooolQ0?ooo`00@03oool4000000<0oooo0P0000040?ooo`800000903oool4000000<0
oooo0P0000040?ooo`8000009P3oool2000000@0oooo0P0000040?ooo`8000009P3oool00`000000
oooo0?ooo`020?ooo`800000103oool2000002D0oooo0`0000040?ooo`800000103oool2000000<0
oooo00120?ooo`050000003oool0oooo0?ooo`0000000P3oool010000000oooo0?ooo`0000020?oo
o`030000003oool0oooo0240oooo00<000000?ooo`3oool00`3oool010000000oooo0?ooo`000002
0?ooo`040000003oool0oooo000002@0oooo00@000000?ooo`3oool000000P3oool010000000oooo
0?ooo`0000020?ooo`040000003oool0oooo000002D0oooo00D000000?ooo`3oool0oooo00000002
0?ooo`040000003oool0oooo00000080oooo00<000000?ooo`3oool09@3oool010000000oooo0?oo
o`0000020?ooo`040000003oool0oooo00000080oooo0@0000010?ooo`40oooo00120?ooo`050000
003oool0oooo0?ooo`0000000P3oool010000000oooo0?ooo`0000020?ooo`030000003oool0oooo
0280oooo00<000000?ooo`3oool00P3oool010000000oooo0?ooo`0000020?ooo`040000003oool0
oooo000002L0oooo00@000000?ooo`3oool000000P3oool010000000oooo0?ooo`0000020?ooo`03
0000003oool0oooo0200oooo1@0000020?ooo`040000003oool0oooo00000080oooo00@000000?oo
o`3oool000009`3oool010000000oooo0?ooo`0000020?ooo`040000003oool0oooo00000080oooo
0@0000010?ooo`40oooo00120?ooo`050000003oool0oooo0?ooo`0000000P3oool010000000oooo
0?ooo`0000020?ooo`030000003oool0oooo02<0oooo00D000000?ooo`3oool0oooo000000020?oo
o`040000003oool0oooo00000080oooo00<000000?ooo`3oool08`3oool2000000<0oooo00@00000
0?ooo`3oool000000P3oool010000000oooo0?ooo`00000R0?ooo`040000003oool0oooo000000<0
oooo00@000000?ooo`3oool000000P3oool010000000oooo0?ooo`00000T0?ooo`<000000`3oool0
10000000oooo0?ooo`0000020?ooo`040000003oool0oooo00000080oooo00120?ooo`050000003o
ool0oooo0?ooo`0000000P3oool010000000oooo0?ooo`0000020?ooo`030000003oool0oooo02@0
oooo00@000000?ooo`3oool000000P3oool010000000oooo0?ooo`0000020?ooo`030000003oool0
oooo02D0oooo00@000000?ooo`3oool000000P3oool010000000oooo0?ooo`0000020?ooo`030000
003oool0oooo0240oooo00<000000?ooo`0000000`3oool010000000oooo0?ooo`0000020?ooo`04
0000003oool0oooo000002@0oooo00<000000?ooo`3oool00`3oool010000000oooo0?ooo`000002
0?ooo`040000003oool0oooo00000080oooo00100?ooo`<000000`3oool010000000oooo0?ooo`00
00020?ooo`040000003oool0oooo000002<0oooo00@000000?ooo`3oool000000P3oool010000000
oooo0?ooo`0000020?ooo`040000003oool0oooo000002@0oooo00@000000?ooo`3oool000000P3o
ool010000000oooo0?ooo`0000020?ooo`040000003oool0oooo000002@0oooo0P0000030?ooo`04
0000003oool0oooo00000080oooo00@000000?ooo`3oool00000903oool00`000000oooo0?ooo`03
0?ooo`040000003oool0oooo00000080oooo00@000000?ooo`3oool000000P3oool00480oooo00<0
00000?ooo`3oool00P3oool2000000@0oooo0P00000U0?ooo`800000103oool2000000@0oooo0P00
000V0?ooo`800000103oool2000000@0oooo0P00000V0?ooo`030000003oool0oooo0080oooo0P00
00040?ooo`8000009@3oool4000000<0oooo0P0000040?ooo`8000000`3oool00?l0oooo8@3oool0
0?l0oooo8@3oool00?l0oooo8@3oool00?l0oooo8@3oool001D0ooooo`000003000000T0oooo000E
0?ooo`030000003oool0oooo0300oooo00<000000?ooo`3oool0<03oool00`000000oooo0?ooo`0a
0?ooo`030000003oool0oooo0300oooo00<000000?ooo`3oool0<@3oool00`000000oooo0?ooo`07
0?ooo`005@3oool00`000000oooo0?ooo`3o0?ooo`T0oooo000E0?ooo`030000003oool0oooo0?l0
oooo2@3oool001D0oooo00<000000?ooo`3oool0o`3oool90?ooo`005@3oool00`000000oooo0?oo
o`3o0?ooo`T0oooo000E0?ooo`030000003oool0oooo0?l0oooo2@3oool001D0oooo0P00003o0?oo
o`X0oooo000E0?ooo`030000003oool0oooo0?l0oooo2@3oool001D0oooo00<000000?ooo`3oool0
o`3oool90?ooo`005@3oool00`000000oooo0?ooo`3o0?ooo`T0oooo000E0?ooo`030000003oool0
oooo0?l0oooo2@3oool001D0oooo00<000000?ooo`3oool0o`3oool90?ooo`005@3oool00`000000
oooo0?ooo`3o0?ooo`T0oooo000E0?ooo`030000003oool0oooo0?l0oooo2@3oool001D0oooo0P00
003o0?ooo`X0oooo000E0?ooo`030000003oool0oooo0?l0oooo2@3oool001D0oooo00<000000?oo
o`3oool0o`3oool90?ooo`005@3oool00`000000oooo0?ooo`3o0?ooo`T0oooo000E0?ooo`030000
003oool0oooo0?l0oooo2@3oool001D0oooo00<000000?ooo`3oool0o`3oool90?ooo`005@3oool0
0`000000oooo0?ooo`3o0?ooo`T0oooo000E0?ooo`030000003oool0oooo0?l0oooo2@3oool001D0
oooo0P00003o0?ooo`X0oooo000E0?ooo`030000003oool0oooo0?l0oooo2@3oool001D0oooo00<0
00000?ooo`3oool0o`3oool90?ooo`005@3oool00`000000oooo0?ooo`3o0?ooo`T0oooo000E0?oo
o`030000003oool0oooo0?l0oooo2@3oool001D0oooo00<000000?ooo`3oool0o`3oool90?ooo`00
0P3oool2000000@0oooo00<000000?ooo`3oool00P3oool4000000@0oooo00<000000?ooo`3oool0
o`3oool90?ooo`0000D0oooo0000003oool0oooo000000080?ooo`030000003oool0oooo00D0oooo
00<000000?ooo`3oool0o`3oool90?ooo`0000D0oooo0000003oool0oooo000000090?ooo`030000
003oool0oooo00@0oooo0P00003o0?ooo`X0oooo00001@3oool000000?ooo`3oool0000000X0oooo
00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`3o0?ooo`T0oooo00001@3oool000000?oo
o`3oool0000000/0oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`3o0?ooo`T0oooo
00001@3oool000000?ooo`3oool0000000P0oooo00@000000?ooo`3oool00000103oool00`000000
oooo0?ooo`3o0?ooo`T0oooo00020?ooo`8000002P3oool2000000D0oooo00<000000?ooo`3oool0
o`3oool90?ooo`005@3oool00`000000oooo0?ooo`3o0?ooo`T0oooo000E0?ooo`030000003oool0
oooo0?l0oooo2@3oool001D0oooo00<000000?ooo`3oool0o`3oool90?ooo`005@3oool200000?l0
oooo2P3oool001D0oooo00<000000?ooo`3oool0U@3ooomZ000000T0oooo000E0?ooo`030000003o
ool0oooo05l0ooooX00000090?ooo`005@3oool00`000000oooo0?ooo`160?oooe000000LP3oool0
01D0oooo00<000000?ooo`3oool0=P3oool[00000:L0oooo000E0?ooo`030000003oool0oooo02`0
oooo6`0000310?ooo`005@3oool00`000000oooo0?ooo`0U0?oooa<00000d03oool001D0oooo00<0
00000?ooo`3oool0803oool>00000=X0oooo000E0?ooo`8000007@3oool;00000>40oooo000E0?oo
o`030000003oool0oooo01T0oooo2@00003V0?ooo`005@3oool00`000000oooo0?ooo`0F0?ooo`P0
0000jP3oool001D0oooo00<000000?ooo`3oool0503oool600000>h0oooo000E0?ooo`030000003o
ool0oooo0180oooo1@00003a0?ooo`005@3oool00`000000oooo0?ooo`0@0?ooo`D00000l`3oool0
01D0oooo00<000000?ooo`3oool03`3oool500000?@0oooo000E0?ooo`030000003oool0oooo00h0
oooo1000003f0?ooo`005@3oool2000000h0oooo1000003g0?ooo`005@3oool00`000000oooo0?oo
o`0<0?ooo`<00000n@3oool001D0oooo00<000000?ooo`3oool02`3oool300000?X0oooo000E0?oo
o`030000003oool0oooo00X0oooo1000003j0?ooo`005@3oool00`000000oooo0?ooo`0:0?ooo`<0
0000n`3oool001D0oooo00<000000?ooo`3oool02@3oool300000?`0oooo00020?ooo`800000103o
ool00`000000oooo0?ooo`040?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool02@3o
ool200000?d0oooo00001@3oool000000?ooo`3oool0000000X0oooo00<000000?ooo`3oool00`3o
ool00`000000oooo0?ooo`080?ooo`<00000o@3oool000050?ooo`000000oooo0?ooo`0000001`3o
ool5000000@0oooo0P0000090?ooo`800000oP3oool000050?ooo`000000oooo0?ooo`0000001`3o
ool010000000oooo0?ooo`0000050?ooo`030000003oool0oooo00L0oooo0`00003n0?ooo`0000D0
oooo0000003oool0oooo000000080?ooo`030000003oool0000000D0oooo00<000000?ooo`3oool0
1P3oool300000?l0oooo00001@3oool000000?ooo`3oool0000000T0oooo0P0000050?ooo`030000
003oool0oooo00H0oooo0P00003o0?ooo`40oooo00020?ooo`8000002`3oool00`000000oooo0?oo
o`030?ooo`030000003oool0oooo00L0oooo00<000000?ooo`3oool0oP3oool001D0oooo00<00000
0?ooo`3oool01@3oool200000?l0oooo0P3oool001D0oooo00<000000?ooo`3oool01P3oool00`00
0000oooo0?ooo`3o0?ooo`005@3oool00`000000oooo0?ooo`050?ooo`800000o`3oool20?ooo`00
5@3oool2000000D0oooo0`00003o0?ooo`80oooo000E0?ooo`030000003oool0oooo00D0oooo00<0
00000?ooo`3oool0o`3oool10?ooo`005@3oool00`000000oooo0?ooo`040?ooo`800000o`3oool3
0?ooo`005@3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo0?l0oooo0@3oool001D0
oooo00<000000?ooo`3oool0o`3oool90?ooo`005@3oool00`000000oooo0?ooo`030?ooo`800000
o`3oool40?ooo`005@3oool00`000000oooo0?ooo`040?ooo`030000003oool0oooo0?l0oooo0P3o
ool001D0oooo00<000000?ooo`3oool00`3oool200000?l0oooo103oool001D0oooo0P0000050?oo
o`030000003oool0oooo0?l0oooo0P3oool001D0oooo00<000000?ooo`3oool0o`3oool90?ooo`00
5@3oool00`000000oooo0?ooo`020?ooo`800000o`3oool50?ooo`005@3oool00`000000oooo0?oo
o`030?ooo`030000003oool0oooo0?l0oooo0`3oool001D0oooo00<000000?ooo`3oool0o`3oool9
0?ooo`005@3oool00`000000oooo0?ooo`3o0?ooo`T0oooo000E0?ooo`030000003oool0oooo0080
oooo0P00003o0?ooo`D0oooo000E0?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool0
o`3oool30?ooo`005@3oool200000?l0oooo2P3oool001D0oooo00<000000?ooo`3oool0o`3oool9
0?ooo`005@3oool010000000oooo0?ooo`3oool200000?l0oooo1P3oool001D0oooo00<000000?oo
o`3oool00P3oool00`000000oooo0?ooo`3o0?ooo`@0oooo000E0?ooo`030000003oool0oooo0?l0
oooo2@3oool001D0oooo00<000000?ooo`3oool0o`3oool90?ooo`000P3oool2000000@0oooo00<0
00000?ooo`3oool00`3oool2000000D0oooo00<000000?ooo`3oool0o`3oool90?ooo`0000D0oooo
0000003oool0oooo000000080?ooo`040000003oool0oooo000000@0oooo00@000000?ooo`3oool0
oooo0P00003o0?ooo`H0oooo00001@3oool000000?ooo`3oool0000000P0oooo00@000000?ooo`3o
ool00000103oool2000000<0oooo00<000000?ooo`3oool0o`3oool40?ooo`0000D0oooo0000003o
ool0oooo000000080?ooo`<000001@3oool00`000000oooo0?ooo`3o0?ooo`T0oooo00001@3oool0
00000?ooo`3oool0000000P0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`3o0?oo
o`T0oooo00001@3oool000000?ooo`3oool0000000P0oooo00<000000?ooo`3oool01@3oool00`00
0000oooo0?ooo`3o0?ooo`T0oooo00020?ooo`8000002P3oool3000000@0oooo00<000000?ooo`3o
ool0o`3oool90?ooo`005@3oool00`000000oooo0?ooo`3o0?ooo`T0oooo000E0?ooo`030000003o
ool0oooo00800000o`3oool70?ooo`005@3oool01@000000oooo0?ooo`3oool000000?l0oooo1`3o
ool001D0oooo0P00003o0?ooo`X0oooo000E0?ooo`030000003oool0oooo0?l0oooo2@3oool001D0
oooo00<000000?ooo`3oool0o`3oool90?ooo`005@3oool00`000000oooo0?ooo`3o0?ooo`T0oooo
000E0?ooo`030000003oool0oooo0?l0oooo2@3oool001D0oooo00<000000?ooo`3oool0o`3oool9
0?ooo`005@3oool00`000000oooo0?ooo`0200000?l0oooo1`3oool001D0oooo00D000000?ooo`3o
ool0oooo0000003o0?ooo`L0oooo000E0?ooo`800000o`3oool:0?ooo`005@3oool00`000000oooo
0?ooo`3o0?ooo`T0oooo000E0?ooo`030000003oool0oooo0?l0oooo2@3oool001D0oooo00<00000
0?ooo`3oool0o`3oool90?ooo`005@3oool00`000000oooo0?ooo`3o0?ooo`T0oooo000E0?ooo`03
0000003oool0oooo0?l0oooo2@3oool001D0oooo00<000000?ooo`3oool0o`3oool90?ooo`005@3o
ool00`000000oooo0?ooo`3o0?ooo`T0oooo000E0?ooo`@00000o`3oool80?ooo`005@3oool01000
0000oooo0?ooo`00003o0?ooo`P0oooo000E0?ooo`030000003oool0oooo0?l0oooo2@3oool001D0
oooo00<000000?ooo`3oool0o`3oool90?ooo`005@3oool00`000000oooo0?ooo`3o0?ooo`T0oooo
00020?ooo`800000103oool00`000000oooo0?ooo`030?ooo`8000001@3oool00`000000oooo0?oo
o`3o0?ooo`T0oooo00001@3oool000000?ooo`3oool0000000P0oooo00@000000?ooo`3oool00000
103oool00`000000oooo0?ooo`3o0?ooo`T0oooo00001@3oool000000?ooo`3oool0000000P0oooo
00@000000?ooo`3oool00000103oool200000?l0oooo2P3oool000050?ooo`000000oooo0?ooo`00
00002@3oool2000000D0oooo00<000000?ooo`3oool0o`3oool90?ooo`0000D0oooo0000003oool0
oooo000000080?ooo`040000003oool0oooo000000@0oooo00<000000?ooo`3oool0o`3oool90?oo
o`0000D0oooo0000003oool0oooo000000080?ooo`040000003oool0oooo000000@0oooo00<00000
0?ooo`3oool0o`3oool90?ooo`000P3oool2000000X0oooo0P0000050?ooo`030000003oool0oooo
0?l0oooo2@3oool001D0oooo00<000000?ooo`3oool0o`3oool90?ooo`005@3oool00`000000oooo
0?ooo`3o0?ooo`T0oooo000E0?ooo`040000003oool0000000000?l0oooo203oool001D0oooo0P00
00000`3oool000000?ooo`3o0?ooo`L0oooo000E0?ooo`030000003oool0oooo0?l0oooo2@3oool0
01D0oooo00<000000?ooo`3oool0o`3oool90?ooo`005@3oool00`000000oooo0?ooo`3o0?ooo`T0
oooo000E0?ooo`030000003oool0oooo0?l0oooo2@3oool001D0oooo00<000000?ooo`3oool0o`3o
ool90?ooo`005@3oool00`000000oooo0?ooo`3o0?ooo`T0oooo000E0?ooo`030000003oool0oooo
0?l0oooo2@3oool001D0oooo0P00003o0?ooo`X0oooo000E0?ooo`030000003oool0oooo0?l0oooo
2@3oool001D0oooo00<000000?ooo`3oool0o`3oool90?ooo`005@3oool00`000000oooo0?ooo`3o
0?ooo`T0oooo000E0?ooo`030000003oool0oooo0?l0oooo2@3oool001D0oooo00<000000?ooo`3o
ool0o`3oool90?ooo`005@3oool00`000000oooo0?ooo`3o0?ooo`T0oooo000E0?ooo`030000003o
ool0oooo0?l0oooo2@3oool001D0oooo0P00003o0?ooo`X0oooo000E0?ooo`030000003oool0oooo
0?l0oooo2@3oool001D0oooo00<000000?ooo`3oool0o`3oool90?ooo`005@3oool300000?l0oooo
2@3oool001D0oooo00<000000?ooo`000000o`3oool90?ooo`005@3oool00`000000oooo0?ooo`3o
0?ooo`T0oooo000=0?ooo`@00000103oool00`000000oooo0?ooo`3o0?ooo`T0oooo000?0?ooo`03
0000003oool0oooo00<0oooo00<000000?ooo`3oool0o`3oool90?ooo`003`3oool00`000000oooo
0?ooo`030?ooo`800000o`3oool:0?ooo`003`3oool00`000000oooo0?ooo`3o0?ooo`l0oooo000?
0?ooo`030000003oool0oooo0?l0oooo3`3oool000d0oooo0`00003o0?oooa40oooo000?0?ooo`03
0000003oool0oooo0?l0oooo3`3oool00?l0oooo8@3oool00001\
\>"],
  ImageRangeCache->{{{0, 287}, {176.938, 0}} -> {-41.301, -0.0817403, \
1.94713, 0.00630106}}],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(ListPlot[
      Table[f100[n]/\((\((3 - 1/100)\)^\((2  n)\)/Sqrt[n])\), {n, 1, 2500}], 
      PlotRange \[Rule] {{0, 2500}, {0,  .1}}]\)], "Input"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
-2.39609e-17 0.0004 1.61546e-17 6.18034 [
[.2 -0.0125 -9 -9 ]
[.2 -0.0125 9 0 ]
[.4 -0.0125 -12 -9 ]
[.4 -0.0125 12 0 ]
[.6 -0.0125 -12 -9 ]
[.6 -0.0125 12 0 ]
[.8 -0.0125 -12 -9 ]
[.8 -0.0125 12 0 ]
[1 -0.0125 -12 -9 ]
[1 -0.0125 12 0 ]
[-0.0125 .12361 -24 -4.5 ]
[-0.0125 .12361 0 4.5 ]
[-0.0125 .24721 -24 -4.5 ]
[-0.0125 .24721 0 4.5 ]
[-0.0125 .37082 -24 -4.5 ]
[-0.0125 .37082 0 4.5 ]
[-0.0125 .49443 -24 -4.5 ]
[-0.0125 .49443 0 4.5 ]
[-0.0125 .61803 -18 -4.5 ]
[-0.0125 .61803 0 4.5 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.2 0 m
.2 .00625 L
s
[(500)] .2 -0.0125 0 1 Mshowa
.4 0 m
.4 .00625 L
s
[(1000)] .4 -0.0125 0 1 Mshowa
.6 0 m
.6 .00625 L
s
[(1500)] .6 -0.0125 0 1 Mshowa
.8 0 m
.8 .00625 L
s
[(2000)] .8 -0.0125 0 1 Mshowa
1 0 m
1 .00625 L
s
[(2500)] 1 -0.0125 0 1 Mshowa
.125 Mabswid
.04 0 m
.04 .00375 L
s
.08 0 m
.08 .00375 L
s
.12 0 m
.12 .00375 L
s
.16 0 m
.16 .00375 L
s
.24 0 m
.24 .00375 L
s
.28 0 m
.28 .00375 L
s
.32 0 m
.32 .00375 L
s
.36 0 m
.36 .00375 L
s
.44 0 m
.44 .00375 L
s
.48 0 m
.48 .00375 L
s
.52 0 m
.52 .00375 L
s
.56 0 m
.56 .00375 L
s
.64 0 m
.64 .00375 L
s
.68 0 m
.68 .00375 L
s
.72 0 m
.72 .00375 L
s
.76 0 m
.76 .00375 L
s
.84 0 m
.84 .00375 L
s
.88 0 m
.88 .00375 L
s
.92 0 m
.92 .00375 L
s
.96 0 m
.96 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
0 .12361 m
.00625 .12361 L
s
[(0.02)] -0.0125 .12361 1 0 Mshowa
0 .24721 m
.00625 .24721 L
s
[(0.04)] -0.0125 .24721 1 0 Mshowa
0 .37082 m
.00625 .37082 L
s
[(0.06)] -0.0125 .37082 1 0 Mshowa
0 .49443 m
.00625 .49443 L
s
[(0.08)] -0.0125 .49443 1 0 Mshowa
0 .61803 m
.00625 .61803 L
s
[(0.1)] -0.0125 .61803 1 0 Mshowa
.125 Mabswid
0 .0309 m
.00375 .0309 L
s
0 .0618 m
.00375 .0618 L
s
0 .09271 m
.00375 .09271 L
s
0 .15451 m
.00375 .15451 L
s
0 .18541 m
.00375 .18541 L
s
0 .21631 m
.00375 .21631 L
s
0 .27812 m
.00375 .27812 L
s
0 .30902 m
.00375 .30902 L
s
0 .33992 m
.00375 .33992 L
s
0 .40172 m
.00375 .40172 L
s
0 .43262 m
.00375 .43262 L
s
0 .46353 m
.00375 .46353 L
s
0 .52533 m
.00375 .52533 L
s
0 .55623 m
.00375 .55623 L
s
0 .58713 m
.00375 .58713 L
s
.25 Mabswid
0 0 m
0 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
.008 w
.0232 .61435 Mdot
.0236 .60685 Mdot
.024 .5996 Mdot
.0244 .59258 Mdot
.0248 .58579 Mdot
.0252 .5792 Mdot
.0256 .57282 Mdot
.026 .56664 Mdot
.0264 .56064 Mdot
.0268 .55481 Mdot
.0272 .54916 Mdot
.0276 .54366 Mdot
.028 .53833 Mdot
.0284 .53314 Mdot
.0288 .52809 Mdot
.0292 .52318 Mdot
.0296 .5184 Mdot
.03 .51374 Mdot
.0304 .50921 Mdot
.0308 .50479 Mdot
.0312 .50049 Mdot
.0316 .49629 Mdot
.032 .4922 Mdot
.0324 .48821 Mdot
.0328 .48431 Mdot
.0332 .48051 Mdot
.0336 .47679 Mdot
.034 .47316 Mdot
.0344 .46962 Mdot
.0348 .46616 Mdot
.0352 .46277 Mdot
.0356 .45946 Mdot
.036 .45622 Mdot
.0364 .45306 Mdot
.0368 .44996 Mdot
.0372 .44692 Mdot
.0376 .44396 Mdot
.038 .44105 Mdot
.0384 .4382 Mdot
.0388 .43541 Mdot
.0392 .43268 Mdot
.0396 .43 Mdot
.04 .42738 Mdot
.0404 .42481 Mdot
.0408 .42228 Mdot
.0412 .41981 Mdot
.0416 .41738 Mdot
.042 .415 Mdot
.0424 .41266 Mdot
.0428 .41037 Mdot
.0432 .40812 Mdot
.0436 .40591 Mdot
.044 .40374 Mdot
.0444 .4016 Mdot
.0448 .39951 Mdot
.0452 .39745 Mdot
.0456 .39543 Mdot
.046 .39344 Mdot
.0464 .39149 Mdot
.0468 .38957 Mdot
.0472 .38769 Mdot
.0476 .38583 Mdot
.048 .384 Mdot
.0484 .38221 Mdot
.0488 .38044 Mdot
.0492 .37871 Mdot
.0496 .377 Mdot
.05 .37531 Mdot
.0504 .37366 Mdot
.0508 .37203 Mdot
.0512 .37042 Mdot
.0516 .36884 Mdot
.052 .36729 Mdot
.0524 .36576 Mdot
.0528 .36425 Mdot
.0532 .36276 Mdot
.0536 .36129 Mdot
.054 .35985 Mdot
.0544 .35843 Mdot
.0548 .35703 Mdot
.0552 .35565 Mdot
.0556 .35429 Mdot
.056 .35294 Mdot
.0564 .35162 Mdot
.0568 .35032 Mdot
.0572 .34903 Mdot
.0576 .34776 Mdot
.058 .34651 Mdot
.0584 .34527 Mdot
.0588 .34406 Mdot
.0592 .34286 Mdot
.0596 .34167 Mdot
.06 .3405 Mdot
.0604 .33935 Mdot
.0608 .33821 Mdot
.0612 .33708 Mdot
.0616 .33597 Mdot
.062 .33488 Mdot
.0624 .3338 Mdot
.0628 .33273 Mdot
.0632 .33167 Mdot
.0636 .33063 Mdot
.064 .32961 Mdot
.0644 .32859 Mdot
.0648 .32759 Mdot
.0652 .3266 Mdot
.0656 .32562 Mdot
.066 .32465 Mdot
.0664 .32369 Mdot
.0668 .32275 Mdot
.0672 .32182 Mdot
.0676 .3209 Mdot
.068 .31998 Mdot
.0684 .31908 Mdot
.0688 .31819 Mdot
.0692 .31731 Mdot
.0696 .31644 Mdot
.07 .31558 Mdot
.0704 .31473 Mdot
.0708 .31389 Mdot
.0712 .31306 Mdot
.0716 .31224 Mdot
.072 .31143 Mdot
.0724 .31062 Mdot
.0728 .30983 Mdot
.0732 .30904 Mdot
.0736 .30826 Mdot
.074 .30749 Mdot
.0744 .30673 Mdot
.0748 .30598 Mdot
.0752 .30523 Mdot
.0756 .3045 Mdot
.076 .30377 Mdot
.0764 .30304 Mdot
.0768 .30233 Mdot
.0772 .30162 Mdot
.0776 .30092 Mdot
.078 .30023 Mdot
.0784 .29954 Mdot
.0788 .29886 Mdot
.0792 .29819 Mdot
.0796 .29753 Mdot
.08 .29687 Mdot
.0804 .29622 Mdot
.0808 .29557 Mdot
.0812 .29493 Mdot
.0816 .2943 Mdot
.082 .29367 Mdot
.0824 .29305 Mdot
.0828 .29243 Mdot
.0832 .29183 Mdot
.0836 .29122 Mdot
.084 .29062 Mdot
.0844 .29003 Mdot
.0848 .28945 Mdot
.0852 .28886 Mdot
.0856 .28829 Mdot
.086 .28772 Mdot
.0864 .28715 Mdot
.0868 .28659 Mdot
.0872 .28604 Mdot
.0876 .28549 Mdot
.088 .28495 Mdot
.0884 .28441 Mdot
.0888 .28387 Mdot
.0892 .28334 Mdot
.0896 .28282 Mdot
.09 .28229 Mdot
.0904 .28178 Mdot
.0908 .28127 Mdot
.0912 .28076 Mdot
.0916 .28026 Mdot
.092 .27976 Mdot
.0924 .27926 Mdot
.0928 .27877 Mdot
.0932 .27829 Mdot
.0936 .27781 Mdot
.094 .27733 Mdot
.0944 .27686 Mdot
.0948 .27639 Mdot
.0952 .27592 Mdot
.0956 .27546 Mdot
.096 .275 Mdot
.0964 .27455 Mdot
.0968 .2741 Mdot
.0972 .27365 Mdot
.0976 .27321 Mdot
.098 .27277 Mdot
.0984 .27233 Mdot
.0988 .2719 Mdot
.0992 .27147 Mdot
.0996 .27105 Mdot
.1 .27063 Mdot
.1004 .27021 Mdot
.1008 .26979 Mdot
.1012 .26938 Mdot
.1016 .26897 Mdot
.102 .26857 Mdot
.1024 .26816 Mdot
.1028 .26776 Mdot
.1032 .26737 Mdot
.1036 .26697 Mdot
.104 .26658 Mdot
.1044 .2662 Mdot
.1048 .26581 Mdot
.1052 .26543 Mdot
.1056 .26505 Mdot
.106 .26468 Mdot
.1064 .2643 Mdot
.1068 .26393 Mdot
.1072 .26357 Mdot
.1076 .2632 Mdot
.108 .26284 Mdot
.1084 .26248 Mdot
.1088 .26213 Mdot
.1092 .26177 Mdot
.1096 .26142 Mdot
.11 .26107 Mdot
.1104 .26073 Mdot
.1108 .26038 Mdot
.1112 .26004 Mdot
.1116 .2597 Mdot
.112 .25936 Mdot
.1124 .25903 Mdot
.1128 .2587 Mdot
.1132 .25837 Mdot
.1136 .25804 Mdot
.114 .25772 Mdot
.1144 .25739 Mdot
.1148 .25707 Mdot
.1152 .25676 Mdot
.1156 .25644 Mdot
.116 .25613 Mdot
.1164 .25582 Mdot
.1168 .25551 Mdot
.1172 .2552 Mdot
.1176 .25489 Mdot
.118 .25459 Mdot
.1184 .25429 Mdot
.1188 .25399 Mdot
.1192 .25369 Mdot
.1196 .2534 Mdot
.12 .2531 Mdot
.1204 .25281 Mdot
.1208 .25252 Mdot
.1212 .25224 Mdot
.1216 .25195 Mdot
.122 .25167 Mdot
.1224 .25139 Mdot
.1228 .25111 Mdot
.1232 .25083 Mdot
.1236 .25055 Mdot
.124 .25028 Mdot
.1244 .25 Mdot
.1248 .24973 Mdot
.1252 .24946 Mdot
.1256 .2492 Mdot
.126 .24893 Mdot
.1264 .24867 Mdot
.1268 .2484 Mdot
.1272 .24814 Mdot
.1276 .24788 Mdot
.128 .24762 Mdot
.1284 .24737 Mdot
.1288 .24711 Mdot
.1292 .24686 Mdot
.1296 .24661 Mdot
.13 .24636 Mdot
.1304 .24611 Mdot
.1308 .24586 Mdot
.1312 .24562 Mdot
.1316 .24538 Mdot
.132 .24513 Mdot
.1324 .24489 Mdot
.1328 .24465 Mdot
.1332 .24442 Mdot
.1336 .24418 Mdot
.134 .24394 Mdot
.1344 .24371 Mdot
.1348 .24348 Mdot
.1352 .24325 Mdot
.1356 .24302 Mdot
.136 .24279 Mdot
.1364 .24256 Mdot
.1368 .24234 Mdot
.1372 .24211 Mdot
.1376 .24189 Mdot
.138 .24167 Mdot
.1384 .24145 Mdot
.1388 .24123 Mdot
.1392 .24101 Mdot
.1396 .24079 Mdot
.14 .24058 Mdot
.1404 .24036 Mdot
.1408 .24015 Mdot
.1412 .23994 Mdot
.1416 .23973 Mdot
.142 .23952 Mdot
.1424 .23931 Mdot
.1428 .2391 Mdot
.1432 .2389 Mdot
.1436 .23869 Mdot
.144 .23849 Mdot
.1444 .23828 Mdot
.1448 .23808 Mdot
.1452 .23788 Mdot
.1456 .23768 Mdot
.146 .23749 Mdot
.1464 .23729 Mdot
.1468 .23709 Mdot
.1472 .2369 Mdot
.1476 .2367 Mdot
.148 .23651 Mdot
.1484 .23632 Mdot
.1488 .23613 Mdot
.1492 .23594 Mdot
.1496 .23575 Mdot
.15 .23556 Mdot
.1504 .23538 Mdot
.1508 .23519 Mdot
.1512 .23501 Mdot
.1516 .23482 Mdot
.152 .23464 Mdot
.1524 .23446 Mdot
.1528 .23428 Mdot
.1532 .2341 Mdot
.1536 .23392 Mdot
.154 .23374 Mdot
.1544 .23356 Mdot
.1548 .23339 Mdot
.1552 .23321 Mdot
.1556 .23304 Mdot
.156 .23286 Mdot
.1564 .23269 Mdot
.1568 .23252 Mdot
.1572 .23235 Mdot
.1576 .23218 Mdot
.158 .23201 Mdot
.1584 .23184 Mdot
.1588 .23167 Mdot
.1592 .2315 Mdot
.1596 .23134 Mdot
.16 .23117 Mdot
.1604 .23101 Mdot
.1608 .23085 Mdot
.1612 .23068 Mdot
.1616 .23052 Mdot
.162 .23036 Mdot
.1624 .2302 Mdot
.1628 .23004 Mdot
.1632 .22988 Mdot
.1636 .22972 Mdot
.164 .22957 Mdot
.1644 .22941 Mdot
.1648 .22926 Mdot
.1652 .2291 Mdot
.1656 .22895 Mdot
.166 .22879 Mdot
.1664 .22864 Mdot
.1668 .22849 Mdot
.1672 .22834 Mdot
.1676 .22819 Mdot
.168 .22804 Mdot
.1684 .22789 Mdot
.1688 .22774 Mdot
.1692 .22759 Mdot
.1696 .22745 Mdot
.17 .2273 Mdot
.1704 .22715 Mdot
.1708 .22701 Mdot
.1712 .22687 Mdot
.1716 .22672 Mdot
.172 .22658 Mdot
.1724 .22644 Mdot
.1728 .2263 Mdot
.1732 .22615 Mdot
.1736 .22601 Mdot
.174 .22587 Mdot
.1744 .22574 Mdot
.1748 .2256 Mdot
.1752 .22546 Mdot
.1756 .22532 Mdot
.176 .22519 Mdot
.1764 .22505 Mdot
.1768 .22492 Mdot
.1772 .22478 Mdot
.1776 .22465 Mdot
.178 .22451 Mdot
.1784 .22438 Mdot
.1788 .22425 Mdot
.1792 .22412 Mdot
.1796 .22399 Mdot
.18 .22386 Mdot
.1804 .22373 Mdot
.1808 .2236 Mdot
.1812 .22347 Mdot
.1816 .22334 Mdot
.182 .22321 Mdot
.1824 .22309 Mdot
.1828 .22296 Mdot
.1832 .22283 Mdot
.1836 .22271 Mdot
.184 .22258 Mdot
.1844 .22246 Mdot
.1848 .22233 Mdot
.1852 .22221 Mdot
.1856 .22209 Mdot
.186 .22197 Mdot
.1864 .22185 Mdot
.1868 .22172 Mdot
.1872 .2216 Mdot
.1876 .22148 Mdot
.188 .22136 Mdot
.1884 .22124 Mdot
.1888 .22113 Mdot
.1892 .22101 Mdot
.1896 .22089 Mdot
.19 .22077 Mdot
.1904 .22066 Mdot
.1908 .22054 Mdot
.1912 .22043 Mdot
.1916 .22031 Mdot
.192 .2202 Mdot
.1924 .22008 Mdot
.1928 .21997 Mdot
.1932 .21985 Mdot
.1936 .21974 Mdot
.194 .21963 Mdot
.1944 .21952 Mdot
.1948 .21941 Mdot
.1952 .2193 Mdot
.1956 .21919 Mdot
.196 .21908 Mdot
.1964 .21897 Mdot
.1968 .21886 Mdot
.1972 .21875 Mdot
.1976 .21864 Mdot
.198 .21853 Mdot
.1984 .21842 Mdot
.1988 .21832 Mdot
.1992 .21821 Mdot
.1996 .2181 Mdot
.2 .218 Mdot
.2004 .21789 Mdot
.2008 .21779 Mdot
.2012 .21768 Mdot
.2016 .21758 Mdot
.202 .21748 Mdot
.2024 .21737 Mdot
.2028 .21727 Mdot
.2032 .21717 Mdot
.2036 .21707 Mdot
.204 .21697 Mdot
.2044 .21686 Mdot
.2048 .21676 Mdot
.2052 .21666 Mdot
.2056 .21656 Mdot
.206 .21646 Mdot
.2064 .21636 Mdot
.2068 .21627 Mdot
.2072 .21617 Mdot
.2076 .21607 Mdot
.208 .21597 Mdot
.2084 .21587 Mdot
.2088 .21578 Mdot
.2092 .21568 Mdot
.2096 .21558 Mdot
.21 .21549 Mdot
.2104 .21539 Mdot
.2108 .2153 Mdot
.2112 .2152 Mdot
.2116 .21511 Mdot
.212 .21501 Mdot
.2124 .21492 Mdot
.2128 .21483 Mdot
.2132 .21473 Mdot
.2136 .21464 Mdot
.214 .21455 Mdot
.2144 .21446 Mdot
.2148 .21437 Mdot
.2152 .21427 Mdot
.2156 .21418 Mdot
.216 .21409 Mdot
.2164 .214 Mdot
.2168 .21391 Mdot
.2172 .21382 Mdot
.2176 .21373 Mdot
.218 .21365 Mdot
.2184 .21356 Mdot
.2188 .21347 Mdot
.2192 .21338 Mdot
.2196 .21329 Mdot
.22 .21321 Mdot
.2204 .21312 Mdot
.2208 .21303 Mdot
.2212 .21295 Mdot
.2216 .21286 Mdot
.222 .21277 Mdot
.2224 .21269 Mdot
.2228 .2126 Mdot
.2232 .21252 Mdot
.2236 .21243 Mdot
.224 .21235 Mdot
.2244 .21227 Mdot
.2248 .21218 Mdot
.2252 .2121 Mdot
.2256 .21202 Mdot
.226 .21193 Mdot
.2264 .21185 Mdot
.2268 .21177 Mdot
.2272 .21169 Mdot
.2276 .2116 Mdot
.228 .21152 Mdot
.2284 .21144 Mdot
.2288 .21136 Mdot
.2292 .21128 Mdot
.2296 .2112 Mdot
.23 .21112 Mdot
.2304 .21104 Mdot
.2308 .21096 Mdot
.2312 .21088 Mdot
.2316 .2108 Mdot
.232 .21073 Mdot
.2324 .21065 Mdot
.2328 .21057 Mdot
.2332 .21049 Mdot
.2336 .21041 Mdot
.234 .21034 Mdot
.2344 .21026 Mdot
.2348 .21018 Mdot
.2352 .21011 Mdot
.2356 .21003 Mdot
.236 .20995 Mdot
.2364 .20988 Mdot
.2368 .2098 Mdot
.2372 .20973 Mdot
.2376 .20965 Mdot
.238 .20958 Mdot
.2384 .2095 Mdot
.2388 .20943 Mdot
.2392 .20936 Mdot
.2396 .20928 Mdot
.24 .20921 Mdot
.2404 .20914 Mdot
.2408 .20906 Mdot
.2412 .20899 Mdot
.2416 .20892 Mdot
.242 .20885 Mdot
.2424 .20877 Mdot
.2428 .2087 Mdot
.2432 .20863 Mdot
.2436 .20856 Mdot
.244 .20849 Mdot
.2444 .20842 Mdot
.2448 .20835 Mdot
.2452 .20828 Mdot
.2456 .20821 Mdot
.246 .20814 Mdot
.2464 .20807 Mdot
.2468 .208 Mdot
.2472 .20793 Mdot
.2476 .20786 Mdot
.248 .20779 Mdot
.2484 .20772 Mdot
.2488 .20765 Mdot
.2492 .20759 Mdot
.2496 .20752 Mdot
.25 .20745 Mdot
.2504 .20738 Mdot
.2508 .20732 Mdot
.2512 .20725 Mdot
.2516 .20718 Mdot
.252 .20712 Mdot
.2524 .20705 Mdot
.2528 .20698 Mdot
.2532 .20692 Mdot
.2536 .20685 Mdot
.254 .20679 Mdot
.2544 .20672 Mdot
.2548 .20666 Mdot
.2552 .20659 Mdot
.2556 .20653 Mdot
.256 .20646 Mdot
.2564 .2064 Mdot
.2568 .20633 Mdot
.2572 .20627 Mdot
.2576 .20621 Mdot
.258 .20614 Mdot
.2584 .20608 Mdot
.2588 .20602 Mdot
.2592 .20595 Mdot
.2596 .20589 Mdot
.26 .20583 Mdot
.2604 .20577 Mdot
.2608 .2057 Mdot
.2612 .20564 Mdot
.2616 .20558 Mdot
.262 .20552 Mdot
.2624 .20546 Mdot
.2628 .2054 Mdot
.2632 .20533 Mdot
.2636 .20527 Mdot
.264 .20521 Mdot
.2644 .20515 Mdot
.2648 .20509 Mdot
.2652 .20503 Mdot
.2656 .20497 Mdot
.266 .20491 Mdot
.2664 .20485 Mdot
.2668 .20479 Mdot
.2672 .20473 Mdot
.2676 .20467 Mdot
.268 .20462 Mdot
.2684 .20456 Mdot
.2688 .2045 Mdot
.2692 .20444 Mdot
.2696 .20438 Mdot
.27 .20432 Mdot
.2704 .20427 Mdot
.2708 .20421 Mdot
.2712 .20415 Mdot
.2716 .20409 Mdot
.272 .20404 Mdot
.2724 .20398 Mdot
.2728 .20392 Mdot
.2732 .20387 Mdot
.2736 .20381 Mdot
.274 .20375 Mdot
.2744 .2037 Mdot
.2748 .20364 Mdot
.2752 .20359 Mdot
.2756 .20353 Mdot
.276 .20347 Mdot
.2764 .20342 Mdot
.2768 .20336 Mdot
.2772 .20331 Mdot
.2776 .20325 Mdot
.278 .2032 Mdot
.2784 .20314 Mdot
.2788 .20309 Mdot
.2792 .20304 Mdot
.2796 .20298 Mdot
.28 .20293 Mdot
.2804 .20287 Mdot
.2808 .20282 Mdot
.2812 .20277 Mdot
.2816 .20271 Mdot
.282 .20266 Mdot
.2824 .20261 Mdot
.2828 .20255 Mdot
.2832 .2025 Mdot
.2836 .20245 Mdot
.284 .2024 Mdot
.2844 .20234 Mdot
.2848 .20229 Mdot
.2852 .20224 Mdot
.2856 .20219 Mdot
.286 .20214 Mdot
.2864 .20209 Mdot
.2868 .20203 Mdot
.2872 .20198 Mdot
.2876 .20193 Mdot
.288 .20188 Mdot
.2884 .20183 Mdot
.2888 .20178 Mdot
.2892 .20173 Mdot
.2896 .20168 Mdot
.29 .20163 Mdot
.2904 .20158 Mdot
.2908 .20153 Mdot
.2912 .20148 Mdot
.2916 .20143 Mdot
.292 .20138 Mdot
.2924 .20133 Mdot
.2928 .20128 Mdot
.2932 .20123 Mdot
.2936 .20118 Mdot
.294 .20113 Mdot
.2944 .20108 Mdot
.2948 .20104 Mdot
.2952 .20099 Mdot
.2956 .20094 Mdot
.296 .20089 Mdot
.2964 .20084 Mdot
.2968 .20079 Mdot
.2972 .20075 Mdot
.2976 .2007 Mdot
.298 .20065 Mdot
.2984 .2006 Mdot
.2988 .20056 Mdot
.2992 .20051 Mdot
.2996 .20046 Mdot
.3 .20041 Mdot
.3004 .20037 Mdot
.3008 .20032 Mdot
.3012 .20027 Mdot
.3016 .20023 Mdot
.302 .20018 Mdot
.3024 .20014 Mdot
.3028 .20009 Mdot
.3032 .20004 Mdot
.3036 .2 Mdot
.304 .19995 Mdot
.3044 .19991 Mdot
.3048 .19986 Mdot
.3052 .19982 Mdot
.3056 .19977 Mdot
.306 .19972 Mdot
.3064 .19968 Mdot
.3068 .19963 Mdot
.3072 .19959 Mdot
.3076 .19955 Mdot
.308 .1995 Mdot
.3084 .19946 Mdot
.3088 .19941 Mdot
.3092 .19937 Mdot
.3096 .19932 Mdot
.31 .19928 Mdot
.3104 .19924 Mdot
.3108 .19919 Mdot
.3112 .19915 Mdot
.3116 .1991 Mdot
.312 .19906 Mdot
.3124 .19902 Mdot
.3128 .19897 Mdot
.3132 .19893 Mdot
.3136 .19889 Mdot
.314 .19885 Mdot
.3144 .1988 Mdot
.3148 .19876 Mdot
.3152 .19872 Mdot
.3156 .19868 Mdot
.316 .19863 Mdot
.3164 .19859 Mdot
.3168 .19855 Mdot
.3172 .19851 Mdot
.3176 .19846 Mdot
.318 .19842 Mdot
.3184 .19838 Mdot
.3188 .19834 Mdot
.3192 .1983 Mdot
.3196 .19826 Mdot
.32 .19822 Mdot
.3204 .19817 Mdot
.3208 .19813 Mdot
.3212 .19809 Mdot
.3216 .19805 Mdot
.322 .19801 Mdot
.3224 .19797 Mdot
.3228 .19793 Mdot
.3232 .19789 Mdot
.3236 .19785 Mdot
.324 .19781 Mdot
.3244 .19777 Mdot
.3248 .19773 Mdot
.3252 .19769 Mdot
.3256 .19765 Mdot
.326 .19761 Mdot
.3264 .19757 Mdot
.3268 .19753 Mdot
.3272 .19749 Mdot
.3276 .19745 Mdot
.328 .19741 Mdot
.3284 .19737 Mdot
.3288 .19733 Mdot
.3292 .19729 Mdot
.3296 .19725 Mdot
.33 .19722 Mdot
.3304 .19718 Mdot
.3308 .19714 Mdot
.3312 .1971 Mdot
.3316 .19706 Mdot
.332 .19702 Mdot
.3324 .19698 Mdot
.3328 .19695 Mdot
.3332 .19691 Mdot
.3336 .19687 Mdot
.334 .19683 Mdot
.3344 .19679 Mdot
.3348 .19676 Mdot
.3352 .19672 Mdot
.3356 .19668 Mdot
.336 .19664 Mdot
.3364 .19661 Mdot
.3368 .19657 Mdot
.3372 .19653 Mdot
.3376 .1965 Mdot
.338 .19646 Mdot
.3384 .19642 Mdot
.3388 .19638 Mdot
.3392 .19635 Mdot
.3396 .19631 Mdot
.34 .19627 Mdot
.3404 .19624 Mdot
.3408 .1962 Mdot
.3412 .19617 Mdot
.3416 .19613 Mdot
.342 .19609 Mdot
.3424 .19606 Mdot
.3428 .19602 Mdot
.3432 .19598 Mdot
.3436 .19595 Mdot
.344 .19591 Mdot
.3444 .19588 Mdot
.3448 .19584 Mdot
.3452 .19581 Mdot
.3456 .19577 Mdot
.346 .19574 Mdot
.3464 .1957 Mdot
.3468 .19567 Mdot
.3472 .19563 Mdot
.3476 .1956 Mdot
.348 .19556 Mdot
.3484 .19553 Mdot
.3488 .19549 Mdot
.3492 .19546 Mdot
.3496 .19542 Mdot
.35 .19539 Mdot
.3504 .19535 Mdot
.3508 .19532 Mdot
.3512 .19528 Mdot
.3516 .19525 Mdot
.352 .19522 Mdot
.3524 .19518 Mdot
.3528 .19515 Mdot
.3532 .19511 Mdot
.3536 .19508 Mdot
.354 .19505 Mdot
.3544 .19501 Mdot
.3548 .19498 Mdot
.3552 .19495 Mdot
.3556 .19491 Mdot
.356 .19488 Mdot
.3564 .19485 Mdot
.3568 .19481 Mdot
.3572 .19478 Mdot
.3576 .19475 Mdot
.358 .19471 Mdot
.3584 .19468 Mdot
.3588 .19465 Mdot
.3592 .19461 Mdot
.3596 .19458 Mdot
.36 .19455 Mdot
.3604 .19452 Mdot
.3608 .19448 Mdot
.3612 .19445 Mdot
.3616 .19442 Mdot
.362 .19439 Mdot
.3624 .19435 Mdot
.3628 .19432 Mdot
.3632 .19429 Mdot
.3636 .19426 Mdot
.364 .19423 Mdot
.3644 .19419 Mdot
.3648 .19416 Mdot
.3652 .19413 Mdot
.3656 .1941 Mdot
.366 .19407 Mdot
.3664 .19404 Mdot
.3668 .194 Mdot
.3672 .19397 Mdot
.3676 .19394 Mdot
.368 .19391 Mdot
.3684 .19388 Mdot
.3688 .19385 Mdot
.3692 .19382 Mdot
.3696 .19379 Mdot
.37 .19376 Mdot
.3704 .19372 Mdot
.3708 .19369 Mdot
.3712 .19366 Mdot
.3716 .19363 Mdot
.372 .1936 Mdot
.3724 .19357 Mdot
.3728 .19354 Mdot
.3732 .19351 Mdot
.3736 .19348 Mdot
.374 .19345 Mdot
.3744 .19342 Mdot
.3748 .19339 Mdot
.3752 .19336 Mdot
.3756 .19333 Mdot
.376 .1933 Mdot
.3764 .19327 Mdot
.3768 .19324 Mdot
.3772 .19321 Mdot
.3776 .19318 Mdot
.378 .19315 Mdot
.3784 .19312 Mdot
.3788 .19309 Mdot
.3792 .19306 Mdot
.3796 .19303 Mdot
.38 .193 Mdot
.3804 .19298 Mdot
.3808 .19295 Mdot
.3812 .19292 Mdot
.3816 .19289 Mdot
.382 .19286 Mdot
.3824 .19283 Mdot
.3828 .1928 Mdot
.3832 .19277 Mdot
.3836 .19274 Mdot
.384 .19272 Mdot
.3844 .19269 Mdot
.3848 .19266 Mdot
.3852 .19263 Mdot
.3856 .1926 Mdot
.386 .19257 Mdot
.3864 .19254 Mdot
.3868 .19252 Mdot
.3872 .19249 Mdot
.3876 .19246 Mdot
.388 .19243 Mdot
.3884 .1924 Mdot
.3888 .19238 Mdot
.3892 .19235 Mdot
.3896 .19232 Mdot
.39 .19229 Mdot
.3904 .19226 Mdot
.3908 .19224 Mdot
.3912 .19221 Mdot
.3916 .19218 Mdot
.392 .19215 Mdot
.3924 .19213 Mdot
.3928 .1921 Mdot
.3932 .19207 Mdot
.3936 .19204 Mdot
.394 .19202 Mdot
.3944 .19199 Mdot
.3948 .19196 Mdot
.3952 .19194 Mdot
.3956 .19191 Mdot
.396 .19188 Mdot
.3964 .19185 Mdot
.3968 .19183 Mdot
.3972 .1918 Mdot
.3976 .19177 Mdot
.398 .19175 Mdot
.3984 .19172 Mdot
.3988 .19169 Mdot
.3992 .19167 Mdot
.3996 .19164 Mdot
.4 .19161 Mdot
.4004 .19159 Mdot
.4008 .19156 Mdot
.4012 .19154 Mdot
.4016 .19151 Mdot
.402 .19148 Mdot
.4024 .19146 Mdot
.4028 .19143 Mdot
.4032 .19141 Mdot
.4036 .19138 Mdot
.404 .19135 Mdot
.4044 .19133 Mdot
.4048 .1913 Mdot
.4052 .19128 Mdot
.4056 .19125 Mdot
.406 .19122 Mdot
.4064 .1912 Mdot
.4068 .19117 Mdot
.4072 .19115 Mdot
.4076 .19112 Mdot
.408 .1911 Mdot
.4084 .19107 Mdot
.4088 .19105 Mdot
.4092 .19102 Mdot
.4096 .191 Mdot
.41 .19097 Mdot
.4104 .19095 Mdot
.4108 .19092 Mdot
.4112 .1909 Mdot
.4116 .19087 Mdot
.412 .19085 Mdot
.4124 .19082 Mdot
.4128 .1908 Mdot
.4132 .19077 Mdot
.4136 .19075 Mdot
.414 .19072 Mdot
.4144 .1907 Mdot
.4148 .19067 Mdot
.4152 .19065 Mdot
.4156 .19062 Mdot
.416 .1906 Mdot
.4164 .19057 Mdot
.4168 .19055 Mdot
.4172 .19053 Mdot
.4176 .1905 Mdot
.418 .19048 Mdot
.4184 .19045 Mdot
.4188 .19043 Mdot
.4192 .19041 Mdot
.4196 .19038 Mdot
.42 .19036 Mdot
.4204 .19033 Mdot
.4208 .19031 Mdot
.4212 .19029 Mdot
.4216 .19026 Mdot
.422 .19024 Mdot
.4224 .19021 Mdot
.4228 .19019 Mdot
.4232 .19017 Mdot
.4236 .19014 Mdot
.424 .19012 Mdot
.4244 .1901 Mdot
.4248 .19007 Mdot
.4252 .19005 Mdot
.4256 .19003 Mdot
.426 .19 Mdot
.4264 .18998 Mdot
.4268 .18996 Mdot
.4272 .18993 Mdot
.4276 .18991 Mdot
.428 .18989 Mdot
.4284 .18986 Mdot
.4288 .18984 Mdot
.4292 .18982 Mdot
.4296 .1898 Mdot
.43 .18977 Mdot
.4304 .18975 Mdot
.4308 .18973 Mdot
.4312 .1897 Mdot
.4316 .18968 Mdot
.432 .18966 Mdot
.4324 .18964 Mdot
.4328 .18961 Mdot
.4332 .18959 Mdot
.4336 .18957 Mdot
.434 .18955 Mdot
.4344 .18952 Mdot
.4348 .1895 Mdot
.4352 .18948 Mdot
.4356 .18946 Mdot
.436 .18943 Mdot
.4364 .18941 Mdot
.4368 .18939 Mdot
.4372 .18937 Mdot
.4376 .18935 Mdot
.438 .18932 Mdot
.4384 .1893 Mdot
.4388 .18928 Mdot
.4392 .18926 Mdot
.4396 .18924 Mdot
.44 .18921 Mdot
.4404 .18919 Mdot
.4408 .18917 Mdot
.4412 .18915 Mdot
.4416 .18913 Mdot
.442 .18911 Mdot
.4424 .18908 Mdot
.4428 .18906 Mdot
.4432 .18904 Mdot
.4436 .18902 Mdot
.444 .189 Mdot
.4444 .18898 Mdot
.4448 .18895 Mdot
.4452 .18893 Mdot
.4456 .18891 Mdot
.446 .18889 Mdot
.4464 .18887 Mdot
.4468 .18885 Mdot
.4472 .18883 Mdot
.4476 .18881 Mdot
.448 .18879 Mdot
.4484 .18876 Mdot
.4488 .18874 Mdot
.4492 .18872 Mdot
.4496 .1887 Mdot
.45 .18868 Mdot
.4504 .18866 Mdot
.4508 .18864 Mdot
.4512 .18862 Mdot
.4516 .1886 Mdot
.452 .18858 Mdot
.4524 .18856 Mdot
.4528 .18854 Mdot
.4532 .18851 Mdot
.4536 .18849 Mdot
.454 .18847 Mdot
.4544 .18845 Mdot
.4548 .18843 Mdot
.4552 .18841 Mdot
.4556 .18839 Mdot
.456 .18837 Mdot
.4564 .18835 Mdot
.4568 .18833 Mdot
.4572 .18831 Mdot
.4576 .18829 Mdot
.458 .18827 Mdot
.4584 .18825 Mdot
.4588 .18823 Mdot
.4592 .18821 Mdot
.4596 .18819 Mdot
.46 .18817 Mdot
.4604 .18815 Mdot
.4608 .18813 Mdot
.4612 .18811 Mdot
.4616 .18809 Mdot
.462 .18807 Mdot
.4624 .18805 Mdot
.4628 .18803 Mdot
.4632 .18801 Mdot
.4636 .18799 Mdot
.464 .18797 Mdot
.4644 .18795 Mdot
.4648 .18793 Mdot
.4652 .18791 Mdot
.4656 .18789 Mdot
.466 .18787 Mdot
.4664 .18785 Mdot
.4668 .18784 Mdot
.4672 .18782 Mdot
.4676 .1878 Mdot
.468 .18778 Mdot
.4684 .18776 Mdot
.4688 .18774 Mdot
.4692 .18772 Mdot
.4696 .1877 Mdot
.47 .18768 Mdot
.4704 .18766 Mdot
.4708 .18764 Mdot
.4712 .18762 Mdot
.4716 .1876 Mdot
.472 .18759 Mdot
.4724 .18757 Mdot
.4728 .18755 Mdot
.4732 .18753 Mdot
.4736 .18751 Mdot
.474 .18749 Mdot
.4744 .18747 Mdot
.4748 .18745 Mdot
.4752 .18744 Mdot
.4756 .18742 Mdot
.476 .1874 Mdot
.4764 .18738 Mdot
.4768 .18736 Mdot
.4772 .18734 Mdot
.4776 .18732 Mdot
.478 .1873 Mdot
.4784 .18729 Mdot
.4788 .18727 Mdot
.4792 .18725 Mdot
.4796 .18723 Mdot
.48 .18721 Mdot
.4804 .18719 Mdot
.4808 .18718 Mdot
.4812 .18716 Mdot
.4816 .18714 Mdot
.482 .18712 Mdot
.4824 .1871 Mdot
.4828 .18709 Mdot
.4832 .18707 Mdot
.4836 .18705 Mdot
.484 .18703 Mdot
.4844 .18701 Mdot
.4848 .18699 Mdot
.4852 .18698 Mdot
.4856 .18696 Mdot
.486 .18694 Mdot
.4864 .18692 Mdot
.4868 .18691 Mdot
.4872 .18689 Mdot
.4876 .18687 Mdot
.488 .18685 Mdot
.4884 .18683 Mdot
.4888 .18682 Mdot
.4892 .1868 Mdot
.4896 .18678 Mdot
.49 .18676 Mdot
.4904 .18675 Mdot
.4908 .18673 Mdot
.4912 .18671 Mdot
.4916 .18669 Mdot
.492 .18668 Mdot
.4924 .18666 Mdot
.4928 .18664 Mdot
.4932 .18662 Mdot
.4936 .18661 Mdot
.494 .18659 Mdot
.4944 .18657 Mdot
.4948 .18655 Mdot
.4952 .18654 Mdot
.4956 .18652 Mdot
.496 .1865 Mdot
.4964 .18649 Mdot
.4968 .18647 Mdot
.4972 .18645 Mdot
.4976 .18643 Mdot
.498 .18642 Mdot
.4984 .1864 Mdot
.4988 .18638 Mdot
.4992 .18637 Mdot
.4996 .18635 Mdot
.5 .18633 Mdot
.5004 .18632 Mdot
.5008 .1863 Mdot
.5012 .18628 Mdot
.5016 .18626 Mdot
.502 .18625 Mdot
.5024 .18623 Mdot
.5028 .18621 Mdot
.5032 .1862 Mdot
.5036 .18618 Mdot
.504 .18616 Mdot
.5044 .18615 Mdot
.5048 .18613 Mdot
.5052 .18611 Mdot
.5056 .1861 Mdot
.506 .18608 Mdot
.5064 .18607 Mdot
.5068 .18605 Mdot
.5072 .18603 Mdot
.5076 .18602 Mdot
.508 .186 Mdot
.5084 .18598 Mdot
.5088 .18597 Mdot
.5092 .18595 Mdot
.5096 .18593 Mdot
.51 .18592 Mdot
.5104 .1859 Mdot
.5108 .18589 Mdot
.5112 .18587 Mdot
.5116 .18585 Mdot
.512 .18584 Mdot
.5124 .18582 Mdot
.5128 .1858 Mdot
.5132 .18579 Mdot
.5136 .18577 Mdot
.514 .18576 Mdot
.5144 .18574 Mdot
.5148 .18572 Mdot
.5152 .18571 Mdot
.5156 .18569 Mdot
.516 .18568 Mdot
.5164 .18566 Mdot
.5168 .18565 Mdot
.5172 .18563 Mdot
.5176 .18561 Mdot
.518 .1856 Mdot
.5184 .18558 Mdot
.5188 .18557 Mdot
.5192 .18555 Mdot
.5196 .18553 Mdot
.52 .18552 Mdot
.5204 .1855 Mdot
.5208 .18549 Mdot
.5212 .18547 Mdot
.5216 .18546 Mdot
.522 .18544 Mdot
.5224 .18543 Mdot
.5228 .18541 Mdot
.5232 .18539 Mdot
.5236 .18538 Mdot
.524 .18536 Mdot
.5244 .18535 Mdot
.5248 .18533 Mdot
.5252 .18532 Mdot
.5256 .1853 Mdot
.526 .18529 Mdot
.5264 .18527 Mdot
.5268 .18526 Mdot
.5272 .18524 Mdot
.5276 .18523 Mdot
.528 .18521 Mdot
.5284 .1852 Mdot
.5288 .18518 Mdot
.5292 .18517 Mdot
.5296 .18515 Mdot
.53 .18514 Mdot
.5304 .18512 Mdot
.5308 .18511 Mdot
.5312 .18509 Mdot
.5316 .18508 Mdot
.532 .18506 Mdot
.5324 .18505 Mdot
.5328 .18503 Mdot
.5332 .18502 Mdot
.5336 .185 Mdot
.534 .18499 Mdot
.5344 .18497 Mdot
.5348 .18496 Mdot
.5352 .18494 Mdot
.5356 .18493 Mdot
.536 .18491 Mdot
.5364 .1849 Mdot
.5368 .18488 Mdot
.5372 .18487 Mdot
.5376 .18485 Mdot
.538 .18484 Mdot
.5384 .18482 Mdot
.5388 .18481 Mdot
.5392 .1848 Mdot
.5396 .18478 Mdot
.54 .18477 Mdot
.5404 .18475 Mdot
.5408 .18474 Mdot
.5412 .18472 Mdot
.5416 .18471 Mdot
.542 .18469 Mdot
.5424 .18468 Mdot
.5428 .18467 Mdot
.5432 .18465 Mdot
.5436 .18464 Mdot
.544 .18462 Mdot
.5444 .18461 Mdot
.5448 .18459 Mdot
.5452 .18458 Mdot
.5456 .18457 Mdot
.546 .18455 Mdot
.5464 .18454 Mdot
.5468 .18452 Mdot
.5472 .18451 Mdot
.5476 .18449 Mdot
.548 .18448 Mdot
.5484 .18447 Mdot
.5488 .18445 Mdot
.5492 .18444 Mdot
.5496 .18442 Mdot
.55 .18441 Mdot
.5504 .1844 Mdot
.5508 .18438 Mdot
.5512 .18437 Mdot
.5516 .18436 Mdot
.552 .18434 Mdot
.5524 .18433 Mdot
.5528 .18431 Mdot
.5532 .1843 Mdot
.5536 .18429 Mdot
.554 .18427 Mdot
.5544 .18426 Mdot
.5548 .18424 Mdot
.5552 .18423 Mdot
.5556 .18422 Mdot
.556 .1842 Mdot
.5564 .18419 Mdot
.5568 .18418 Mdot
.5572 .18416 Mdot
.5576 .18415 Mdot
.558 .18414 Mdot
.5584 .18412 Mdot
.5588 .18411 Mdot
.5592 .18409 Mdot
.5596 .18408 Mdot
.56 .18407 Mdot
.5604 .18405 Mdot
.5608 .18404 Mdot
.5612 .18403 Mdot
.5616 .18401 Mdot
.562 .184 Mdot
.5624 .18399 Mdot
.5628 .18397 Mdot
.5632 .18396 Mdot
.5636 .18395 Mdot
.564 .18393 Mdot
.5644 .18392 Mdot
.5648 .18391 Mdot
.5652 .18389 Mdot
.5656 .18388 Mdot
.566 .18387 Mdot
.5664 .18385 Mdot
.5668 .18384 Mdot
.5672 .18383 Mdot
.5676 .18381 Mdot
.568 .1838 Mdot
.5684 .18379 Mdot
.5688 .18378 Mdot
.5692 .18376 Mdot
.5696 .18375 Mdot
.57 .18374 Mdot
.5704 .18372 Mdot
.5708 .18371 Mdot
.5712 .1837 Mdot
.5716 .18368 Mdot
.572 .18367 Mdot
.5724 .18366 Mdot
.5728 .18365 Mdot
.5732 .18363 Mdot
.5736 .18362 Mdot
.574 .18361 Mdot
.5744 .18359 Mdot
.5748 .18358 Mdot
.5752 .18357 Mdot
.5756 .18356 Mdot
.576 .18354 Mdot
.5764 .18353 Mdot
.5768 .18352 Mdot
.5772 .18351 Mdot
.5776 .18349 Mdot
.578 .18348 Mdot
.5784 .18347 Mdot
.5788 .18345 Mdot
.5792 .18344 Mdot
.5796 .18343 Mdot
.58 .18342 Mdot
.5804 .1834 Mdot
.5808 .18339 Mdot
.5812 .18338 Mdot
.5816 .18337 Mdot
.582 .18335 Mdot
.5824 .18334 Mdot
.5828 .18333 Mdot
.5832 .18332 Mdot
.5836 .1833 Mdot
.584 .18329 Mdot
.5844 .18328 Mdot
.5848 .18327 Mdot
.5852 .18325 Mdot
.5856 .18324 Mdot
.586 .18323 Mdot
.5864 .18322 Mdot
.5868 .18321 Mdot
.5872 .18319 Mdot
.5876 .18318 Mdot
.588 .18317 Mdot
.5884 .18316 Mdot
.5888 .18314 Mdot
.5892 .18313 Mdot
.5896 .18312 Mdot
.59 .18311 Mdot
.5904 .1831 Mdot
.5908 .18308 Mdot
.5912 .18307 Mdot
.5916 .18306 Mdot
.592 .18305 Mdot
.5924 .18304 Mdot
.5928 .18302 Mdot
.5932 .18301 Mdot
.5936 .183 Mdot
.594 .18299 Mdot
.5944 .18298 Mdot
.5948 .18296 Mdot
.5952 .18295 Mdot
.5956 .18294 Mdot
.596 .18293 Mdot
.5964 .18292 Mdot
.5968 .1829 Mdot
.5972 .18289 Mdot
.5976 .18288 Mdot
.598 .18287 Mdot
.5984 .18286 Mdot
.5988 .18284 Mdot
.5992 .18283 Mdot
.5996 .18282 Mdot
.6 .18281 Mdot
.6004 .1828 Mdot
.6008 .18279 Mdot
.6012 .18277 Mdot
.6016 .18276 Mdot
.602 .18275 Mdot
.6024 .18274 Mdot
.6028 .18273 Mdot
.6032 .18272 Mdot
.6036 .1827 Mdot
.604 .18269 Mdot
.6044 .18268 Mdot
.6048 .18267 Mdot
.6052 .18266 Mdot
.6056 .18265 Mdot
.606 .18263 Mdot
.6064 .18262 Mdot
.6068 .18261 Mdot
.6072 .1826 Mdot
.6076 .18259 Mdot
.608 .18258 Mdot
.6084 .18257 Mdot
.6088 .18255 Mdot
.6092 .18254 Mdot
.6096 .18253 Mdot
.61 .18252 Mdot
.6104 .18251 Mdot
.6108 .1825 Mdot
.6112 .18249 Mdot
.6116 .18248 Mdot
.612 .18246 Mdot
.6124 .18245 Mdot
.6128 .18244 Mdot
.6132 .18243 Mdot
.6136 .18242 Mdot
.614 .18241 Mdot
.6144 .1824 Mdot
.6148 .18239 Mdot
.6152 .18237 Mdot
.6156 .18236 Mdot
.616 .18235 Mdot
.6164 .18234 Mdot
.6168 .18233 Mdot
.6172 .18232 Mdot
.6176 .18231 Mdot
.618 .1823 Mdot
.6184 .18229 Mdot
.6188 .18227 Mdot
.6192 .18226 Mdot
.6196 .18225 Mdot
.62 .18224 Mdot
.6204 .18223 Mdot
.6208 .18222 Mdot
.6212 .18221 Mdot
.6216 .1822 Mdot
.622 .18219 Mdot
.6224 .18218 Mdot
.6228 .18216 Mdot
.6232 .18215 Mdot
.6236 .18214 Mdot
.624 .18213 Mdot
.6244 .18212 Mdot
.6248 .18211 Mdot
.6252 .1821 Mdot
.6256 .18209 Mdot
.626 .18208 Mdot
.6264 .18207 Mdot
.6268 .18206 Mdot
.6272 .18205 Mdot
.6276 .18203 Mdot
.628 .18202 Mdot
.6284 .18201 Mdot
.6288 .182 Mdot
.6292 .18199 Mdot
.6296 .18198 Mdot
.63 .18197 Mdot
.6304 .18196 Mdot
.6308 .18195 Mdot
.6312 .18194 Mdot
.6316 .18193 Mdot
.632 .18192 Mdot
.6324 .18191 Mdot
.6328 .1819 Mdot
.6332 .18189 Mdot
.6336 .18188 Mdot
.634 .18186 Mdot
.6344 .18185 Mdot
.6348 .18184 Mdot
.6352 .18183 Mdot
.6356 .18182 Mdot
.636 .18181 Mdot
.6364 .1818 Mdot
.6368 .18179 Mdot
.6372 .18178 Mdot
.6376 .18177 Mdot
.638 .18176 Mdot
.6384 .18175 Mdot
.6388 .18174 Mdot
.6392 .18173 Mdot
.6396 .18172 Mdot
.64 .18171 Mdot
.6404 .1817 Mdot
.6408 .18169 Mdot
.6412 .18168 Mdot
.6416 .18167 Mdot
.642 .18166 Mdot
.6424 .18165 Mdot
.6428 .18164 Mdot
.6432 .18163 Mdot
.6436 .18162 Mdot
.644 .18161 Mdot
.6444 .1816 Mdot
.6448 .18159 Mdot
.6452 .18158 Mdot
.6456 .18157 Mdot
.646 .18155 Mdot
.6464 .18154 Mdot
.6468 .18153 Mdot
.6472 .18152 Mdot
.6476 .18151 Mdot
.648 .1815 Mdot
.6484 .18149 Mdot
.6488 .18148 Mdot
.6492 .18147 Mdot
.6496 .18146 Mdot
.65 .18145 Mdot
.6504 .18144 Mdot
.6508 .18143 Mdot
.6512 .18142 Mdot
.6516 .18141 Mdot
.652 .1814 Mdot
.6524 .18139 Mdot
.6528 .18138 Mdot
.6532 .18137 Mdot
.6536 .18136 Mdot
.654 .18135 Mdot
.6544 .18134 Mdot
.6548 .18134 Mdot
.6552 .18133 Mdot
.6556 .18132 Mdot
.656 .18131 Mdot
.6564 .1813 Mdot
.6568 .18129 Mdot
.6572 .18128 Mdot
.6576 .18127 Mdot
.658 .18126 Mdot
.6584 .18125 Mdot
.6588 .18124 Mdot
.6592 .18123 Mdot
.6596 .18122 Mdot
.66 .18121 Mdot
.6604 .1812 Mdot
.6608 .18119 Mdot
.6612 .18118 Mdot
.6616 .18117 Mdot
.662 .18116 Mdot
.6624 .18115 Mdot
.6628 .18114 Mdot
.6632 .18113 Mdot
.6636 .18112 Mdot
.664 .18111 Mdot
.6644 .1811 Mdot
.6648 .18109 Mdot
.6652 .18108 Mdot
.6656 .18107 Mdot
.666 .18106 Mdot
.6664 .18105 Mdot
.6668 .18104 Mdot
.6672 .18103 Mdot
.6676 .18103 Mdot
.668 .18102 Mdot
.6684 .18101 Mdot
.6688 .181 Mdot
.6692 .18099 Mdot
.6696 .18098 Mdot
.67 .18097 Mdot
.6704 .18096 Mdot
.6708 .18095 Mdot
.6712 .18094 Mdot
.6716 .18093 Mdot
.672 .18092 Mdot
.6724 .18091 Mdot
.6728 .1809 Mdot
.6732 .18089 Mdot
.6736 .18088 Mdot
.674 .18088 Mdot
.6744 .18087 Mdot
.6748 .18086 Mdot
.6752 .18085 Mdot
.6756 .18084 Mdot
.676 .18083 Mdot
.6764 .18082 Mdot
.6768 .18081 Mdot
.6772 .1808 Mdot
.6776 .18079 Mdot
.678 .18078 Mdot
.6784 .18077 Mdot
.6788 .18076 Mdot
.6792 .18076 Mdot
.6796 .18075 Mdot
.68 .18074 Mdot
.6804 .18073 Mdot
.6808 .18072 Mdot
.6812 .18071 Mdot
.6816 .1807 Mdot
.682 .18069 Mdot
.6824 .18068 Mdot
.6828 .18067 Mdot
.6832 .18066 Mdot
.6836 .18065 Mdot
.684 .18065 Mdot
.6844 .18064 Mdot
.6848 .18063 Mdot
.6852 .18062 Mdot
.6856 .18061 Mdot
.686 .1806 Mdot
.6864 .18059 Mdot
.6868 .18058 Mdot
.6872 .18057 Mdot
.6876 .18056 Mdot
.688 .18056 Mdot
.6884 .18055 Mdot
.6888 .18054 Mdot
.6892 .18053 Mdot
.6896 .18052 Mdot
.69 .18051 Mdot
.6904 .1805 Mdot
.6908 .18049 Mdot
.6912 .18048 Mdot
.6916 .18048 Mdot
.692 .18047 Mdot
.6924 .18046 Mdot
.6928 .18045 Mdot
.6932 .18044 Mdot
.6936 .18043 Mdot
.694 .18042 Mdot
.6944 .18041 Mdot
.6948 .18041 Mdot
.6952 .1804 Mdot
.6956 .18039 Mdot
.696 .18038 Mdot
.6964 .18037 Mdot
.6968 .18036 Mdot
.6972 .18035 Mdot
.6976 .18034 Mdot
.698 .18034 Mdot
.6984 .18033 Mdot
.6988 .18032 Mdot
.6992 .18031 Mdot
.6996 .1803 Mdot
.7 .18029 Mdot
.7004 .18028 Mdot
.7008 .18028 Mdot
.7012 .18027 Mdot
.7016 .18026 Mdot
.702 .18025 Mdot
.7024 .18024 Mdot
.7028 .18023 Mdot
.7032 .18022 Mdot
.7036 .18022 Mdot
.704 .18021 Mdot
.7044 .1802 Mdot
.7048 .18019 Mdot
.7052 .18018 Mdot
.7056 .18017 Mdot
.706 .18016 Mdot
.7064 .18016 Mdot
.7068 .18015 Mdot
.7072 .18014 Mdot
.7076 .18013 Mdot
.708 .18012 Mdot
.7084 .18011 Mdot
.7088 .18011 Mdot
.7092 .1801 Mdot
.7096 .18009 Mdot
.71 .18008 Mdot
.7104 .18007 Mdot
.7108 .18006 Mdot
.7112 .18005 Mdot
.7116 .18005 Mdot
.712 .18004 Mdot
.7124 .18003 Mdot
.7128 .18002 Mdot
.7132 .18001 Mdot
.7136 .18 Mdot
.714 .18 Mdot
.7144 .17999 Mdot
.7148 .17998 Mdot
.7152 .17997 Mdot
.7156 .17996 Mdot
.716 .17996 Mdot
.7164 .17995 Mdot
.7168 .17994 Mdot
.7172 .17993 Mdot
.7176 .17992 Mdot
.718 .17991 Mdot
.7184 .17991 Mdot
.7188 .1799 Mdot
.7192 .17989 Mdot
.7196 .17988 Mdot
.72 .17987 Mdot
.7204 .17986 Mdot
.7208 .17986 Mdot
.7212 .17985 Mdot
.7216 .17984 Mdot
.722 .17983 Mdot
.7224 .17982 Mdot
.7228 .17982 Mdot
.7232 .17981 Mdot
.7236 .1798 Mdot
.724 .17979 Mdot
.7244 .17978 Mdot
.7248 .17978 Mdot
.7252 .17977 Mdot
.7256 .17976 Mdot
.726 .17975 Mdot
.7264 .17974 Mdot
.7268 .17974 Mdot
.7272 .17973 Mdot
.7276 .17972 Mdot
.728 .17971 Mdot
.7284 .1797 Mdot
.7288 .1797 Mdot
.7292 .17969 Mdot
.7296 .17968 Mdot
.73 .17967 Mdot
.7304 .17966 Mdot
.7308 .17966 Mdot
.7312 .17965 Mdot
.7316 .17964 Mdot
.732 .17963 Mdot
.7324 .17962 Mdot
.7328 .17962 Mdot
.7332 .17961 Mdot
.7336 .1796 Mdot
.734 .17959 Mdot
.7344 .17959 Mdot
.7348 .17958 Mdot
.7352 .17957 Mdot
.7356 .17956 Mdot
.736 .17955 Mdot
.7364 .17955 Mdot
.7368 .17954 Mdot
.7372 .17953 Mdot
.7376 .17952 Mdot
.738 .17951 Mdot
.7384 .17951 Mdot
.7388 .1795 Mdot
.7392 .17949 Mdot
.7396 .17948 Mdot
.74 .17948 Mdot
.7404 .17947 Mdot
.7408 .17946 Mdot
.7412 .17945 Mdot
.7416 .17945 Mdot
.742 .17944 Mdot
.7424 .17943 Mdot
.7428 .17942 Mdot
.7432 .17941 Mdot
.7436 .17941 Mdot
.744 .1794 Mdot
.7444 .17939 Mdot
.7448 .17938 Mdot
.7452 .17938 Mdot
.7456 .17937 Mdot
.746 .17936 Mdot
.7464 .17935 Mdot
.7468 .17935 Mdot
.7472 .17934 Mdot
.7476 .17933 Mdot
.748 .17932 Mdot
.7484 .17932 Mdot
.7488 .17931 Mdot
.7492 .1793 Mdot
.7496 .17929 Mdot
.75 .17929 Mdot
.7504 .17928 Mdot
.7508 .17927 Mdot
.7512 .17926 Mdot
.7516 .17926 Mdot
.752 .17925 Mdot
.7524 .17924 Mdot
.7528 .17923 Mdot
.7532 .17923 Mdot
.7536 .17922 Mdot
.754 .17921 Mdot
.7544 .1792 Mdot
.7548 .1792 Mdot
.7552 .17919 Mdot
.7556 .17918 Mdot
.756 .17917 Mdot
.7564 .17917 Mdot
.7568 .17916 Mdot
.7572 .17915 Mdot
.7576 .17914 Mdot
.758 .17914 Mdot
.7584 .17913 Mdot
.7588 .17912 Mdot
.7592 .17911 Mdot
.7596 .17911 Mdot
.76 .1791 Mdot
.7604 .17909 Mdot
.7608 .17909 Mdot
.7612 .17908 Mdot
.7616 .17907 Mdot
.762 .17906 Mdot
.7624 .17906 Mdot
.7628 .17905 Mdot
.7632 .17904 Mdot
.7636 .17903 Mdot
.764 .17903 Mdot
.7644 .17902 Mdot
.7648 .17901 Mdot
.7652 .17901 Mdot
.7656 .179 Mdot
.766 .17899 Mdot
.7664 .17898 Mdot
.7668 .17898 Mdot
.7672 .17897 Mdot
.7676 .17896 Mdot
.768 .17896 Mdot
.7684 .17895 Mdot
.7688 .17894 Mdot
.7692 .17893 Mdot
.7696 .17893 Mdot
.77 .17892 Mdot
.7704 .17891 Mdot
.7708 .17891 Mdot
.7712 .1789 Mdot
.7716 .17889 Mdot
.772 .17888 Mdot
.7724 .17888 Mdot
.7728 .17887 Mdot
.7732 .17886 Mdot
.7736 .17886 Mdot
.774 .17885 Mdot
.7744 .17884 Mdot
.7748 .17883 Mdot
.7752 .17883 Mdot
.7756 .17882 Mdot
.776 .17881 Mdot
.7764 .17881 Mdot
.7768 .1788 Mdot
.7772 .17879 Mdot
.7776 .17879 Mdot
.778 .17878 Mdot
.7784 .17877 Mdot
.7788 .17876 Mdot
.7792 .17876 Mdot
.7796 .17875 Mdot
.78 .17874 Mdot
.7804 .17874 Mdot
.7808 .17873 Mdot
.7812 .17872 Mdot
.7816 .17872 Mdot
.782 .17871 Mdot
.7824 .1787 Mdot
.7828 .1787 Mdot
.7832 .17869 Mdot
.7836 .17868 Mdot
.784 .17867 Mdot
.7844 .17867 Mdot
.7848 .17866 Mdot
.7852 .17865 Mdot
.7856 .17865 Mdot
.786 .17864 Mdot
.7864 .17863 Mdot
.7868 .17863 Mdot
.7872 .17862 Mdot
.7876 .17861 Mdot
.788 .17861 Mdot
.7884 .1786 Mdot
.7888 .17859 Mdot
.7892 .17859 Mdot
.7896 .17858 Mdot
.79 .17857 Mdot
.7904 .17857 Mdot
.7908 .17856 Mdot
.7912 .17855 Mdot
.7916 .17854 Mdot
.792 .17854 Mdot
.7924 .17853 Mdot
.7928 .17852 Mdot
.7932 .17852 Mdot
.7936 .17851 Mdot
.794 .1785 Mdot
.7944 .1785 Mdot
.7948 .17849 Mdot
.7952 .17848 Mdot
.7956 .17848 Mdot
.796 .17847 Mdot
.7964 .17846 Mdot
.7968 .17846 Mdot
.7972 .17845 Mdot
.7976 .17844 Mdot
.798 .17844 Mdot
.7984 .17843 Mdot
.7988 .17842 Mdot
.7992 .17842 Mdot
.7996 .17841 Mdot
.8 .1784 Mdot
.8004 .1784 Mdot
.8008 .17839 Mdot
.8012 .17838 Mdot
.8016 .17838 Mdot
.802 .17837 Mdot
.8024 .17837 Mdot
.8028 .17836 Mdot
.8032 .17835 Mdot
.8036 .17835 Mdot
.804 .17834 Mdot
.8044 .17833 Mdot
.8048 .17833 Mdot
.8052 .17832 Mdot
.8056 .17831 Mdot
.806 .17831 Mdot
.8064 .1783 Mdot
.8068 .17829 Mdot
.8072 .17829 Mdot
.8076 .17828 Mdot
.808 .17827 Mdot
.8084 .17827 Mdot
.8088 .17826 Mdot
.8092 .17825 Mdot
.8096 .17825 Mdot
.81 .17824 Mdot
.8104 .17824 Mdot
.8108 .17823 Mdot
.8112 .17822 Mdot
.8116 .17822 Mdot
.812 .17821 Mdot
.8124 .1782 Mdot
.8128 .1782 Mdot
.8132 .17819 Mdot
.8136 .17818 Mdot
.814 .17818 Mdot
.8144 .17817 Mdot
.8148 .17816 Mdot
.8152 .17816 Mdot
.8156 .17815 Mdot
.816 .17815 Mdot
.8164 .17814 Mdot
.8168 .17813 Mdot
.8172 .17813 Mdot
.8176 .17812 Mdot
.818 .17811 Mdot
.8184 .17811 Mdot
.8188 .1781 Mdot
.8192 .17809 Mdot
.8196 .17809 Mdot
.82 .17808 Mdot
.8204 .17808 Mdot
.8208 .17807 Mdot
.8212 .17806 Mdot
.8216 .17806 Mdot
.822 .17805 Mdot
.8224 .17804 Mdot
.8228 .17804 Mdot
.8232 .17803 Mdot
.8236 .17803 Mdot
.824 .17802 Mdot
.8244 .17801 Mdot
.8248 .17801 Mdot
.8252 .178 Mdot
.8256 .17799 Mdot
.826 .17799 Mdot
.8264 .17798 Mdot
.8268 .17798 Mdot
.8272 .17797 Mdot
.8276 .17796 Mdot
.828 .17796 Mdot
.8284 .17795 Mdot
.8288 .17795 Mdot
.8292 .17794 Mdot
.8296 .17793 Mdot
.83 .17793 Mdot
.8304 .17792 Mdot
.8308 .17791 Mdot
.8312 .17791 Mdot
.8316 .1779 Mdot
.832 .1779 Mdot
.8324 .17789 Mdot
.8328 .17788 Mdot
.8332 .17788 Mdot
.8336 .17787 Mdot
.834 .17787 Mdot
.8344 .17786 Mdot
.8348 .17785 Mdot
.8352 .17785 Mdot
.8356 .17784 Mdot
.836 .17784 Mdot
.8364 .17783 Mdot
.8368 .17782 Mdot
.8372 .17782 Mdot
.8376 .17781 Mdot
.838 .17781 Mdot
.8384 .1778 Mdot
.8388 .17779 Mdot
.8392 .17779 Mdot
.8396 .17778 Mdot
.84 .17778 Mdot
.8404 .17777 Mdot
.8408 .17776 Mdot
.8412 .17776 Mdot
.8416 .17775 Mdot
.842 .17775 Mdot
.8424 .17774 Mdot
.8428 .17773 Mdot
.8432 .17773 Mdot
.8436 .17772 Mdot
.844 .17772 Mdot
.8444 .17771 Mdot
.8448 .1777 Mdot
.8452 .1777 Mdot
.8456 .17769 Mdot
.846 .17769 Mdot
.8464 .17768 Mdot
.8468 .17767 Mdot
.8472 .17767 Mdot
.8476 .17766 Mdot
.848 .17766 Mdot
.8484 .17765 Mdot
.8488 .17764 Mdot
.8492 .17764 Mdot
.8496 .17763 Mdot
.85 .17763 Mdot
.8504 .17762 Mdot
.8508 .17762 Mdot
.8512 .17761 Mdot
.8516 .1776 Mdot
.852 .1776 Mdot
.8524 .17759 Mdot
.8528 .17759 Mdot
.8532 .17758 Mdot
.8536 .17757 Mdot
.854 .17757 Mdot
.8544 .17756 Mdot
.8548 .17756 Mdot
.8552 .17755 Mdot
.8556 .17755 Mdot
.856 .17754 Mdot
.8564 .17753 Mdot
.8568 .17753 Mdot
.8572 .17752 Mdot
.8576 .17752 Mdot
.858 .17751 Mdot
.8584 .17751 Mdot
.8588 .1775 Mdot
.8592 .17749 Mdot
.8596 .17749 Mdot
.86 .17748 Mdot
.8604 .17748 Mdot
.8608 .17747 Mdot
.8612 .17747 Mdot
.8616 .17746 Mdot
.862 .17745 Mdot
.8624 .17745 Mdot
.8628 .17744 Mdot
.8632 .17744 Mdot
.8636 .17743 Mdot
.864 .17743 Mdot
.8644 .17742 Mdot
.8648 .17741 Mdot
.8652 .17741 Mdot
.8656 .1774 Mdot
.866 .1774 Mdot
.8664 .17739 Mdot
.8668 .17739 Mdot
.8672 .17738 Mdot
.8676 .17737 Mdot
.868 .17737 Mdot
.8684 .17736 Mdot
.8688 .17736 Mdot
.8692 .17735 Mdot
.8696 .17735 Mdot
.87 .17734 Mdot
.8704 .17734 Mdot
.8708 .17733 Mdot
.8712 .17732 Mdot
.8716 .17732 Mdot
.872 .17731 Mdot
.8724 .17731 Mdot
.8728 .1773 Mdot
.8732 .1773 Mdot
.8736 .17729 Mdot
.874 .17729 Mdot
.8744 .17728 Mdot
.8748 .17727 Mdot
.8752 .17727 Mdot
.8756 .17726 Mdot
.876 .17726 Mdot
.8764 .17725 Mdot
.8768 .17725 Mdot
.8772 .17724 Mdot
.8776 .17724 Mdot
.878 .17723 Mdot
.8784 .17723 Mdot
.8788 .17722 Mdot
.8792 .17721 Mdot
.8796 .17721 Mdot
.88 .1772 Mdot
.8804 .1772 Mdot
.8808 .17719 Mdot
.8812 .17719 Mdot
.8816 .17718 Mdot
.882 .17718 Mdot
.8824 .17717 Mdot
.8828 .17717 Mdot
.8832 .17716 Mdot
.8836 .17715 Mdot
.884 .17715 Mdot
.8844 .17714 Mdot
.8848 .17714 Mdot
.8852 .17713 Mdot
.8856 .17713 Mdot
.886 .17712 Mdot
.8864 .17712 Mdot
.8868 .17711 Mdot
.8872 .17711 Mdot
.8876 .1771 Mdot
.888 .17709 Mdot
.8884 .17709 Mdot
.8888 .17708 Mdot
.8892 .17708 Mdot
.8896 .17707 Mdot
.89 .17707 Mdot
.8904 .17706 Mdot
.8908 .17706 Mdot
.8912 .17705 Mdot
.8916 .17705 Mdot
.892 .17704 Mdot
.8924 .17704 Mdot
.8928 .17703 Mdot
.8932 .17703 Mdot
.8936 .17702 Mdot
.894 .17702 Mdot
.8944 .17701 Mdot
.8948 .177 Mdot
.8952 .177 Mdot
.8956 .17699 Mdot
.896 .17699 Mdot
.8964 .17698 Mdot
.8968 .17698 Mdot
.8972 .17697 Mdot
.8976 .17697 Mdot
.898 .17696 Mdot
.8984 .17696 Mdot
.8988 .17695 Mdot
.8992 .17695 Mdot
.8996 .17694 Mdot
.9 .17694 Mdot
.9004 .17693 Mdot
.9008 .17693 Mdot
.9012 .17692 Mdot
.9016 .17692 Mdot
.902 .17691 Mdot
.9024 .1769 Mdot
.9028 .1769 Mdot
.9032 .17689 Mdot
.9036 .17689 Mdot
.904 .17688 Mdot
.9044 .17688 Mdot
.9048 .17687 Mdot
.9052 .17687 Mdot
.9056 .17686 Mdot
.906 .17686 Mdot
.9064 .17685 Mdot
.9068 .17685 Mdot
.9072 .17684 Mdot
.9076 .17684 Mdot
.908 .17683 Mdot
.9084 .17683 Mdot
.9088 .17682 Mdot
.9092 .17682 Mdot
.9096 .17681 Mdot
.91 .17681 Mdot
.9104 .1768 Mdot
.9108 .1768 Mdot
.9112 .17679 Mdot
.9116 .17679 Mdot
.912 .17678 Mdot
.9124 .17678 Mdot
.9128 .17677 Mdot
.9132 .17677 Mdot
.9136 .17676 Mdot
.914 .17676 Mdot
.9144 .17675 Mdot
.9148 .17675 Mdot
.9152 .17674 Mdot
.9156 .17674 Mdot
.916 .17673 Mdot
.9164 .17673 Mdot
.9168 .17672 Mdot
.9172 .17672 Mdot
.9176 .17671 Mdot
.918 .17671 Mdot
.9184 .1767 Mdot
.9188 .1767 Mdot
.9192 .17669 Mdot
.9196 .17669 Mdot
.92 .17668 Mdot
.9204 .17668 Mdot
.9208 .17667 Mdot
.9212 .17667 Mdot
.9216 .17666 Mdot
.922 .17666 Mdot
.9224 .17665 Mdot
.9228 .17665 Mdot
.9232 .17664 Mdot
.9236 .17664 Mdot
.924 .17663 Mdot
.9244 .17663 Mdot
.9248 .17662 Mdot
.9252 .17662 Mdot
.9256 .17661 Mdot
.926 .17661 Mdot
.9264 .1766 Mdot
.9268 .1766 Mdot
.9272 .17659 Mdot
.9276 .17659 Mdot
.928 .17658 Mdot
.9284 .17658 Mdot
.9288 .17657 Mdot
.9292 .17657 Mdot
.9296 .17656 Mdot
.93 .17656 Mdot
.9304 .17655 Mdot
.9308 .17655 Mdot
.9312 .17654 Mdot
.9316 .17654 Mdot
.932 .17653 Mdot
.9324 .17653 Mdot
.9328 .17652 Mdot
.9332 .17652 Mdot
.9336 .17651 Mdot
.934 .17651 Mdot
.9344 .1765 Mdot
.9348 .1765 Mdot
.9352 .17649 Mdot
.9356 .17649 Mdot
.936 .17648 Mdot
.9364 .17648 Mdot
.9368 .17647 Mdot
.9372 .17647 Mdot
.9376 .17646 Mdot
.938 .17646 Mdot
.9384 .17646 Mdot
.9388 .17645 Mdot
.9392 .17645 Mdot
.9396 .17644 Mdot
.94 .17644 Mdot
.9404 .17643 Mdot
.9408 .17643 Mdot
.9412 .17642 Mdot
.9416 .17642 Mdot
.942 .17641 Mdot
.9424 .17641 Mdot
.9428 .1764 Mdot
.9432 .1764 Mdot
.9436 .17639 Mdot
.944 .17639 Mdot
.9444 .17638 Mdot
.9448 .17638 Mdot
.9452 .17637 Mdot
.9456 .17637 Mdot
.946 .17636 Mdot
.9464 .17636 Mdot
.9468 .17636 Mdot
.9472 .17635 Mdot
.9476 .17635 Mdot
.948 .17634 Mdot
.9484 .17634 Mdot
.9488 .17633 Mdot
.9492 .17633 Mdot
.9496 .17632 Mdot
.95 .17632 Mdot
.9504 .17631 Mdot
.9508 .17631 Mdot
.9512 .1763 Mdot
.9516 .1763 Mdot
.952 .17629 Mdot
.9524 .17629 Mdot
.9528 .17629 Mdot
.9532 .17628 Mdot
.9536 .17628 Mdot
.954 .17627 Mdot
.9544 .17627 Mdot
.9548 .17626 Mdot
.9552 .17626 Mdot
.9556 .17625 Mdot
.956 .17625 Mdot
.9564 .17624 Mdot
.9568 .17624 Mdot
.9572 .17623 Mdot
.9576 .17623 Mdot
.958 .17622 Mdot
.9584 .17622 Mdot
.9588 .17622 Mdot
.9592 .17621 Mdot
.9596 .17621 Mdot
.96 .1762 Mdot
.9604 .1762 Mdot
.9608 .17619 Mdot
.9612 .17619 Mdot
.9616 .17618 Mdot
.962 .17618 Mdot
.9624 .17617 Mdot
.9628 .17617 Mdot
.9632 .17617 Mdot
.9636 .17616 Mdot
.964 .17616 Mdot
.9644 .17615 Mdot
.9648 .17615 Mdot
.9652 .17614 Mdot
.9656 .17614 Mdot
.966 .17613 Mdot
.9664 .17613 Mdot
.9668 .17612 Mdot
.9672 .17612 Mdot
.9676 .17612 Mdot
.968 .17611 Mdot
.9684 .17611 Mdot
.9688 .1761 Mdot
.9692 .1761 Mdot
.9696 .17609 Mdot
.97 .17609 Mdot
.9704 .17608 Mdot
.9708 .17608 Mdot
.9712 .17607 Mdot
.9716 .17607 Mdot
.972 .17607 Mdot
.9724 .17606 Mdot
.9728 .17606 Mdot
.9732 .17605 Mdot
.9736 .17605 Mdot
.974 .17604 Mdot
.9744 .17604 Mdot
.9748 .17603 Mdot
.9752 .17603 Mdot
.9756 .17603 Mdot
.976 .17602 Mdot
.9764 .17602 Mdot
.9768 .17601 Mdot
.9772 .17601 Mdot
.9776 .176 Mdot
.978 .176 Mdot
.9784 .17599 Mdot
.9788 .17599 Mdot
.9792 .17599 Mdot
.9796 .17598 Mdot
.98 .17598 Mdot
.9804 .17597 Mdot
.9808 .17597 Mdot
.9812 .17596 Mdot
.9816 .17596 Mdot
.982 .17596 Mdot
.9824 .17595 Mdot
.9828 .17595 Mdot
.9832 .17594 Mdot
.9836 .17594 Mdot
.984 .17593 Mdot
.9844 .17593 Mdot
.9848 .17592 Mdot
.9852 .17592 Mdot
.9856 .17592 Mdot
.986 .17591 Mdot
.9864 .17591 Mdot
.9868 .1759 Mdot
.9872 .1759 Mdot
.9876 .17589 Mdot
.988 .17589 Mdot
.9884 .17589 Mdot
.9888 .17588 Mdot
.9892 .17588 Mdot
.9896 .17587 Mdot
.99 .17587 Mdot
.9904 .17586 Mdot
.9908 .17586 Mdot
.9912 .17586 Mdot
.9916 .17585 Mdot
.992 .17585 Mdot
.9924 .17584 Mdot
.9928 .17584 Mdot
.9932 .17583 Mdot
.9936 .17583 Mdot
.994 .17583 Mdot
.9944 .17582 Mdot
.9948 .17582 Mdot
.9952 .17581 Mdot
.9956 .17581 Mdot
.996 .1758 Mdot
.9964 .1758 Mdot
.9968 .1758 Mdot
.9972 .17579 Mdot
.9976 .17579 Mdot
.998 .17578 Mdot
.9984 .17578 Mdot
.9988 .17577 Mdot
.9992 .17577 Mdot
.9996 .17577 Mdot
1 .17576 Mdot
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{288, 177.938},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40004P0000/B000`400?l00000o`00003oo`3ooolQ
0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00A03oool3
000000@0oooo0P0000040?ooo`800000803oool4000000<0oooo0P0000040?ooo`800000103oool2
000001`0oooo100000020?ooo`<00000103oool2000000@0oooo0P00000M0?ooo`@000000`3oool2
000000@0oooo0P0000040?ooo`8000007@3oool400000080oooo0`0000040?ooo`800000103oool2
000000<0oooo00170?ooo`040000003oool0oooo00000080oooo00@000000?ooo`3oool000000P3o
ool00`000000oooo0?ooo`0O0?ooo`050000003oool0oooo0?ooo`0000000P3oool010000000oooo
0?ooo`0000020?ooo`040000003oool0oooo00000080oooo00<000000?ooo`3oool06`3oool00`00
0000oooo0?ooo`040?ooo`040000003oool0oooo00000080oooo00@000000?ooo`3oool000000P3o
ool00`000000oooo0?ooo`0J0?ooo`030000003oool0oooo00<0oooo00@000000?ooo`3oool00000
0P3oool010000000oooo0?ooo`0000020?ooo`040000003oool0oooo000001`0oooo00<000000?oo
o`3oool01P3oool010000000oooo0?ooo`0000020?ooo`040000003oool0oooo00000080oooo0@00
00010?ooo`40oooo00170?ooo`040000003oool0oooo00000080oooo00@000000?ooo`3oool00000
0P3oool00`000000oooo0?ooo`0O0?ooo`050000003oool0oooo0?ooo`0000000P3oool010000000
oooo0?ooo`0000020?ooo`040000003oool0oooo00000080oooo00<000000?ooo`3oool06`3oool0
0`000000oooo0?ooo`040?ooo`040000003oool0oooo00000080oooo00@000000?ooo`3oool00000
0P3oool00`000000oooo0?ooo`0K0?ooo`030000003oool0oooo0080oooo00@000000?ooo`3oool0
00000P3oool010000000oooo0?ooo`0000020?ooo`040000003oool0oooo000001d0oooo00<00000
0?ooo`3oool01@3oool010000000oooo0?ooo`0000020?ooo`040000003oool0oooo00000080oooo
0@0000010?ooo`40oooo00140?ooo`<000000`3oool010000000oooo0?ooo`0000020?ooo`040000
003oool0oooo00000240oooo00D000000?ooo`3oool0oooo000000020?ooo`040000003oool0oooo
00000080oooo00@000000?ooo`3oool000000P3oool00`000000oooo0?ooo`0K0?ooo`040000003o
ool0oooo0?ooo`<000000`3oool010000000oooo0?ooo`0000020?ooo`040000003oool0oooo0000
01h0oooo00D000000?ooo`3oool0oooo000000020?ooo`040000003oool0oooo00000080oooo00@0
00000?ooo`3oool000000P3oool00`000000oooo0?ooo`0L0?ooo`040000003oool0oooo0?ooo`<0
00000`3oool010000000oooo0?ooo`0000020?ooo`040000003oool0oooo00000080oooo00140?oo
o`030000003oool0oooo00<0oooo00@000000?ooo`3oool000000P3oool010000000oooo0?ooo`00
000Q0?ooo`050000003oool0oooo0?ooo`0000000P3oool010000000oooo0?ooo`0000020?ooo`04
0000003oool0oooo00000080oooo00<000000?ooo`3oool06`3oool01@000000oooo0?ooo`3oool0
000000D0oooo00@000000?ooo`3oool000000P3oool010000000oooo0?ooo`00000O0?ooo`040000
003oool0oooo00000080oooo00@000000?ooo`3oool000000P3oool010000000oooo0?ooo`000002
0?ooo`030000003oool0oooo01d0oooo00@000000?ooo`3oool000001@3oool010000000oooo0?oo
o`0000020?ooo`040000003oool0oooo00000080oooo00140?ooo`030000003oool0oooo00<0oooo
00@000000?ooo`3oool000000P3oool010000000oooo0?ooo`00000O0?ooo`<000000`3oool01000
0000oooo0?ooo`0000020?ooo`040000003oool0oooo00000080oooo00@000000?ooo`3oool00000
6`3oool3000000<0oooo00<000000?ooo`3oool00`3oool010000000oooo0?ooo`0000020?ooo`04
0000003oool0oooo000001`0oooo00@000000?ooo`3oool000000P3oool010000000oooo0?ooo`00
00020?ooo`040000003oool0oooo00000080oooo00@000000?ooo`3oool00000703oool010000000
oooo0?ooo`0000020?ooo`030000003oool0oooo00<0oooo00@000000?ooo`3oool000000P3oool0
10000000oooo0?ooo`0000020?ooo`00A03oool4000000<0oooo0P0000040?ooo`8000008P3oool0
0`000000oooo0?ooo`020?ooo`800000103oool2000000@0oooo0P00000N0?ooo`040000003oool0
oooo0?ooo`@000000`3oool2000000@0oooo0P00000N0?ooo`800000103oool2000000@0oooo0P00
00040?ooo`8000007P3oool2000000<0oooo100000030?ooo`800000103oool2000000<0oooo003o
0?ooob40oooo003o0?ooob40oooo003o0?ooob40oooo000K0?ooooT00000303oool001/0oooo00<0
00000?ooo`3oool01`3oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo00L0oooo00<0
00000?ooo`3oool01`3oool00`000000oooo0?ooo`070?ooo`030000003oool0oooo00L0oooo00<0
00000?ooo`3oool01`3oool00`000000oooo0?ooo`070?ooo`030000003oool0oooo00L0oooo00<0
00000?ooo`3oool01`3oool00`000000oooo0?ooo`070?ooo`030000003oool0oooo00L0oooo00<0
00000?ooo`3oool01`3oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo00L0oooo00<0
00000?ooo`3oool01`3oool00`000000oooo0?ooo`070?ooo`030000003oool0oooo00L0oooo00<0
00000?ooo`3oool01`3oool00`000000oooo0?ooo`070?ooo`030000003oool0oooo00L0oooo00<0
00000?ooo`3oool01`3oool00`000000oooo0?ooo`070?ooo`030000003oool0oooo00L0oooo00<0
00000?ooo`3oool01`3oool00`000000oooo0?ooo`0:0?ooo`006`3oool00`000000oooo0?ooo`0^
0?ooo`030000003oool0oooo02l0oooo00<000000?ooo`3oool0;P3oool00`000000oooo0?ooo`0_
0?ooo`030000003oool0oooo02l0oooo00<000000?ooo`3oool02P3oool001/0oooo00<000000?oo
o`3oool0o`3oool30?ooo`006`3oool00`000000oooo0?ooo`3o0?ooo`<0oooo000K0?ooo`030000
003oool0oooo0?l0oooo0`3oool001/0oooo00<000000?ooo`3oool0o`3oool30?ooo`006`3oool0
0`000000oooo0?ooo`3o0?ooo`<0oooo000K0?ooo`800000o`3oool40?ooo`006`3oool00`000000
oooo0?ooo`3o0?ooo`<0oooo000K0?ooo`030000003oool0oooo0?l0oooo0`3oool001/0oooo00<0
00000?ooo`3oool0o`3oool30?ooo`006`3oool00`000000oooo0?ooo`3o0?ooo`<0oooo000K0?oo
o`030000003oool0oooo0?l0oooo0`3oool001/0oooo00<000000?ooo`3oool0o`3oool30?ooo`00
6`3oool00`000000oooo0?ooo`3o0?ooo`<0oooo000K0?ooo`800000o`3oool40?ooo`006`3oool0
0`000000oooo0?ooo`3o0?ooo`<0oooo000K0?ooo`030000003oool0oooo0?l0oooo0`3oool001/0
oooo00<000000?ooo`3oool0o`3oool30?ooo`006`3oool00`000000oooo0?ooo`3o0?ooo`<0oooo
000K0?ooo`030000003oool0oooo0?l0oooo0`3oool001/0oooo00<000000?ooo`3oool0o`3oool3
0?ooo`006`3oool200000?l0oooo103oool001/0oooo00<000000?ooo`3oool0o`3oool30?ooo`00
6`3oool00`000000oooo0?ooo`3o0?ooo`<0oooo000K0?ooo`030000003oool0oooo0?l0oooo0`3o
ool001/0oooo00<000000?ooo`3oool0o`3oool30?ooo`006`3oool00`000000oooo0?ooo`3o0?oo
o`<0oooo00020?ooo`800000103oool00`000000oooo0?ooo`030?ooo`8000000`3oool4000000@0
oooo00<000000?ooo`3oool0o`3oool30?ooo`0000D0oooo0000003oool0oooo000000080?ooo`04
0000003oool0oooo00000080oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`3o0?oo
o`<0oooo00001@3oool000000?ooo`3oool0000000P0oooo00@000000?ooo`3oool000000`3oool0
0`000000oooo0?ooo`040?ooo`800000o`3oool40?ooo`0000D0oooo0000003oool0oooo00000008
0?ooo`040000003oool0oooo000000@0oooo00<000000?ooo`3oool00`3oool00`000000oooo0?oo
o`3o0?ooo`<0oooo00001@3oool000000?ooo`3oool0000000P0oooo00@000000?ooo`3oool00000
1@3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0?l0oooo0`3oool000050?ooo`00
0000oooo0?ooo`000000203oool010000000oooo0?ooo`0000020?ooo`040000003oool0oooo0000
00@0oooo00<000000?ooo`3oool0o`3oool30?ooo`000P3oool2000000X0oooo0P0000040?ooo`80
00001@3oool00`000000oooo0?ooo`3o0?ooo`<0oooo000K0?ooo`030000003oool0oooo0?l0oooo
0`3oool001/0oooo00<000000?ooo`3oool0o`3oool30?ooo`006`3oool00`000000oooo0?ooo`3o
0?ooo`<0oooo000K0?ooo`800000o`3oool40?ooo`006`3oool00`000000oooo0?ooo`3o0?ooo`<0
oooo000K0?ooo`030000003oool0oooo0?l0oooo0`3oool001/0oooo00<000000?ooo`3oool0o`3o
ool30?ooo`006`3oool00`000000oooo0?ooo`3o0?ooo`<0oooo000K0?ooo`030000003oool0oooo
0=d0oooo6000000=0?ooo`006`3oool00`000000oooo0?ooo`2S0?oooc/00000903oool001/0oooo
0P0000220?ooob<00000GP3oool001/0oooo00<000000?ooo`3oool0J`3ooolG00000800oooo000K
0?ooo`030000003oool0oooo05/0oooo4000002G0?ooo`006`3oool00`000000oooo0?ooo`1?0?oo
o``00000Y`3oool001/0oooo00<000000?ooo`3oool0A@3oool:00000;<0oooo000K0?ooo`030000
003oool0oooo03h0oooo2000002l0?ooo`006`3oool00`000000oooo0?ooo`0h0?ooo`L00000``3o
ool001/0oooo00<000000?ooo`3oool0<`3oool600000<T0oooo000K0?ooo`800000<03oool50000
0<h0oooo000K0?ooo`030000003oool0oooo02/0oooo1000003C0?ooo`006`3oool00`000000oooo
0?ooo`0X0?ooo`@00000eP3oool001/0oooo00<000000?ooo`3oool09@3oool400000=T0oooo000K
0?ooo`030000003oool0oooo02<0oooo0`00003L0?ooo`006`3oool00`000000oooo0?ooo`0P0?oo
o`@00000gP3oool00080oooo0P0000040?ooo`030000003oool0oooo00<0oooo0P0000050?ooo`03
0000003oool0oooo00<0oooo00<000000?ooo`3oool07`3oool200000>40oooo00001@3oool00000
0?ooo`3oool0000000P0oooo00@000000?ooo`3oool00000103oool00`000000oooo0?ooo`030?oo
o`030000003oool0oooo01d0oooo0P00003S0?ooo`0000D0oooo0000003oool0oooo000000080?oo
o`050000003oool0oooo0000003oool01@0000040?ooo`800000703oool300000>@0oooo00001@3o
ool000000?ooo`3oool0000000P0oooo00H000000?ooo`3oool000000?ooo`0000020?ooo`030000
003oool0oooo00<0oooo00<000000?ooo`3oool06P3oool200000>H0oooo00001@3oool000000?oo
o`3oool0000000P0oooo00@000000?ooo`3oool000000P3oool00`000000oooo000000050?ooo`03
0000003oool0oooo01T0oooo0P00003W0?ooo`0000D0oooo0000003oool0oooo000000080?ooo`04
0000003oool0oooo000000<0oooo0P0000050?ooo`030000003oool0oooo01L0oooo0P00003Y0?oo
o`000P3oool2000000X0oooo0P0000050?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3o
ool05P3oool200000>X0oooo000K0?ooo`030000003oool0oooo01D0oooo0P00003[0?ooo`006`3o
ool00`000000oooo0?ooo`0D0?ooo`800000k03oool001/0oooo0P00000D0?ooo`800000k@3oool0
01/0oooo00<000000?ooo`3oool04`3oool00`000000oooo0?ooo`3/0?ooo`006`3oool00`000000
oooo0?ooo`0B0?ooo`800000kP3oool001/0oooo00<000000?ooo`3oool04@3oool200000>l0oooo
000K0?ooo`030000003oool0oooo0100oooo0P00003`0?ooo`006`3oool00`000000oooo0?ooo`0@
0?ooo`030000003oool0oooo0>l0oooo000K0?ooo`030000003oool0oooo00l0oooo0P00003a0?oo
o`006`3oool00`000000oooo0?ooo`0?0?ooo`030000003oool0oooo0?00oooo000K0?ooo`800000
3`3oool200000?80oooo000K0?ooo`030000003oool0oooo00h0oooo00<000000?ooo`3oool0l@3o
ool001/0oooo00<000000?ooo`3oool03@3oool200000?<0oooo000K0?ooo`030000003oool0oooo
00d0oooo00<000000?ooo`3oool0lP3oool001/0oooo00<000000?ooo`3oool0303oool200000?@0
oooo000K0?ooo`030000003oool0oooo00`0oooo00<000000?ooo`3oool0l`3oool001/0oooo00<0
00000?ooo`3oool0303oool00`000000oooo0?ooo`3c0?ooo`006`3oool2000000`0oooo0P00003e
0?ooo`006`3oool00`000000oooo0?ooo`0;0?ooo`030000003oool0oooo0?@0oooo000K0?ooo`03
0000003oool0oooo00/0oooo00<000000?ooo`3oool0m03oool001/0oooo00<000000?ooo`3oool0
2P3oool200000?H0oooo000K0?ooo`030000003oool0oooo00X0oooo00<000000?ooo`3oool0m@3o
ool001/0oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`3e0?ooo`000P3oool20000
00@0oooo00<000000?ooo`3oool00`3oool2000000@0oooo0P0000050?ooo`030000003oool0oooo
00T0oooo0P00003g0?ooo`0000D0oooo0000003oool0oooo000000080?ooo`040000003oool0oooo
00000080oooo00@000000?ooo`3oool00000103oool00`000000oooo0?ooo`090?ooo`030000003o
ool0oooo0?H0oooo00001@3oool000000?ooo`3oool0000000P0oooo00@000000?ooo`3oool00000
0P3oool010000000oooo0?ooo`0000040?ooo`8000002P3oool00`000000oooo0?ooo`3f0?ooo`00
00D0oooo0000003oool0oooo000000080?ooo`040000003oool0oooo00000080oooo0`0000050?oo
o`030000003oool0oooo00T0oooo00<000000?ooo`3oool0mP3oool000050?ooo`000000oooo0?oo
o`000000203oool010000000oooo0?ooo`0000020?ooo`030000003oool0oooo00D0oooo00<00000
0?ooo`3oool0203oool200000?P0oooo00001@3oool000000?ooo`3oool0000000P0oooo00@00000
0?ooo`3oool000000P3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00P0oooo00<0
00000?ooo`3oool0m`3oool00080oooo0P00000:0?ooo`800000103oool3000000@0oooo00<00000
0?ooo`3oool0203oool00`000000oooo0?ooo`3g0?ooo`006`3oool00`000000oooo0?ooo`080?oo
o`030000003oool0oooo0?L0oooo000K0?ooo`030000003oool0oooo00P0oooo00<000000?ooo`3o
ool0m`3oool001/0oooo00<000000?ooo`3oool01`3oool00`000000oooo0?ooo`3h0?ooo`006`3o
ool2000000P0oooo00<000000?ooo`3oool0n03oool001/0oooo00<000000?ooo`3oool01`3oool0
0`000000oooo0?ooo`3h0?ooo`006`3oool00`000000oooo0?ooo`070?ooo`030000003oool0oooo
0?P0oooo000K0?ooo`030000003oool0oooo00L0oooo00<000000?ooo`3oool0n03oool001/0oooo
00<000000?ooo`3oool01P3oool200000?X0oooo000K0?ooo`030000003oool0oooo00H0oooo00<0
00000?ooo`3oool0n@3oool001/0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`3i
0?ooo`006`3oool2000000L0oooo00<000000?ooo`3oool0n@3oool001/0oooo00<000000?ooo`3o
ool01P3oool00`000000oooo0?ooo`3i0?ooo`006`3oool00`000000oooo0?ooo`060?ooo`030000
003oool0oooo0?T0oooo000K0?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool0n@3o
ool001/0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`3j0?ooo`006`3oool00`00
0000oooo0?ooo`050?ooo`030000003oool0oooo0?X0oooo000K0?ooo`030000003oool0oooo00D0
oooo00<000000?ooo`3oool0nP3oool001/0oooo00<000000?ooo`3oool01@3oool00`000000oooo
0?ooo`3j0?ooo`006`3oool2000000H0oooo00<000000?ooo`3oool0nP3oool001/0oooo00<00000
0?ooo`3oool01@3oool00`000000oooo0?ooo`3j0?ooo`006`3oool00`000000oooo0?ooo`050?oo
o`030000003oool0oooo0?X0oooo000K0?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3o
ool0nP3oool001/0oooo00<000000?ooo`3oool0103oool00`000000oooo0?ooo`3k0?ooo`006`3o
ool00`000000oooo0?ooo`040?ooo`030000003oool0oooo0?/0oooo00020?ooo`800000103oool0
0`000000oooo0?ooo`030?ooo`800000103oool2000000D0oooo00<000000?ooo`3oool0103oool0
0`000000oooo0?ooo`3k0?ooo`0000D0oooo0000003oool0oooo000000080?ooo`040000003oool0
oooo00000080oooo00@000000?ooo`3oool00000103oool00`000000oooo0?ooo`040?ooo`030000
003oool0oooo0?/0oooo00001@3oool000000?ooo`3oool0000000P0oooo00@000000?ooo`3oool0
00000P3oool010000000oooo0?ooo`0000040?ooo`8000001@3oool00`000000oooo0?ooo`3k0?oo
o`0000D0oooo0000003oool0oooo000000080?ooo`040000003oool0oooo000000<0oooo0P000005
0?ooo`030000003oool0oooo00@0oooo00<000000?ooo`3oool0n`3oool000050?ooo`000000oooo
0?ooo`000000203oool010000000oooo0?ooo`0000020?ooo`040000003oool0oooo000000@0oooo
00<000000?ooo`3oool0103oool00`000000oooo0?ooo`3k0?ooo`0000D0oooo0000003oool0oooo
000000080?ooo`040000003oool0oooo00000080oooo00@000000?ooo`3oool00000103oool00`00
0000oooo0?ooo`040?ooo`030000003oool0oooo0?/0oooo00020?ooo`8000002P3oool2000000@0
oooo0P0000050?ooo`030000003oool0oooo00@0oooo00<000000?ooo`3oool0n`3oool001/0oooo
00<000000?ooo`3oool0103oool00`000000oooo0?ooo`3k0?ooo`006`3oool00`000000oooo0?oo
o`040?ooo`030000003oool0oooo0?/0oooo000K0?ooo`800000103oool00`000000oooo0?ooo`3l
0?ooo`006`3oool00`000000oooo0?ooo`3o0?ooo`<0oooo000K0?ooo`030000003oool0oooo00<0
oooo00<000000?ooo`3oool0o03oool001/0oooo00<000000?ooo`3oool00`3oool00`000000oooo
0?ooo`3l0?ooo`006`3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo0?`0oooo000K
0?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool0o03oool001/0oooo00<000000?oo
o`3oool0o`3oool30?ooo`006`3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo0?`0
oooo000K0?ooo`800000103oool00`000000oooo0?ooo`3l0?ooo`006`3oool00`000000oooo0?oo
o`3o0?ooo`<0oooo000K0?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool0o03oool0
01/0oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`3l0?ooo`006`3oool00`000000
oooo0?ooo`3o0?ooo`<0oooo000K0?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool0
o03oool001/0oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`3m0?ooo`006`3oool0
0`000000oooo0?ooo`3o0?ooo`<0oooo000K0?ooo`8000000`3oool00`000000oooo0?ooo`3m0?oo
o`006`3oool00`000000oooo0?ooo`3o0?ooo`<0oooo000K0?ooo`030000003oool0oooo0080oooo
00<000000?ooo`3oool0o@3oool001/0oooo00<000000?ooo`3oool00P3oool00`000000oooo0?oo
o`3m0?ooo`006`3oool00`000000oooo0?ooo`3o0?ooo`<0oooo00080?ooo`800000103oool00`00
0000oooo0?ooo`020?ooo`@00000103oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo
0?d0oooo00070?ooo`040000003oool0oooo000000X0oooo00<000000?ooo`3oool00`3oool00`00
0000oooo0?ooo`3o0?ooo`<0oooo00070?ooo`040000003oool0oooo000000X0oooo00<000000?oo
o`3oool00`3oool2000000<0oooo00<000000?ooo`3oool0o@3oool000L0oooo00@000000?ooo`3o
ool000002P3oool00`000000oooo0?ooo`3o0?ooo`T0oooo00070?ooo`040000003oool0oooo0000
00X0oooo00<000000?ooo`3oool0o`3oool90?ooo`001`3oool010000000oooo0?ooo`0000080?oo
o`<00000o`3oool;0?ooo`00203oool2000000/0oooo00<000000?ooo`3oool0o`3oool90?ooo`00
o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00\
\>"],
  ImageRangeCache->{{{0, 287}, {176.938, 0}} -> {-273.297, -0.0102237, \
10.0848, 0.000652699}}],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"]
}, Open  ]],

Cell[BoxData[
    \( (*\ coeff[n, n, n, 0]\ *) \)], "Input"],

Cell[BoxData[{
    \(\(ClearAll[f, coeff];\)\), "\[IndentingNewLine]", 
    \(\(p = 16752/1033;\) (*\ p0 + 1/10\ *) \), "\[IndentingNewLine]", 
    \(\(p = 16620148/1030589;\) (*\ 
      p0 + 1/100\ *) \), "\[IndentingNewLine]", 
    \(\(p = 140500/8723;\) (*\ p0 - 1/100\ *) \), "\[IndentingNewLine]", 
    \(\(p = 54489127/3401989;\)\  (*\ 
      p0 - 1/10\ *) \), "\[IndentingNewLine]", 
    \(\(coeff[n_Integer, m_Integer, k_Integer, 
          l_Integer] := \(coeff[n, m, k, l] = 
          Expand[Which[\(! OrderedQ[{l, k, m, n}]\), 
              coeff @@ Reverse[Sort[{n, m, k, l}]], 
              m \[Equal] k \[Equal] l \[Equal] 0, 1, 
              k \[Equal] l \[Equal] 
                0, \(-coeff[\(-1\) + n, \(-1\) + m, 0, 0]\) + 
                p^2*coeff[\(-1\) + n, \(-1\) + m, 0, 0] + 
                coeff[\(-1\) + n, m, 0, 0] + coeff[n, \(-1\) + m, 0, 0], 
              l \[Equal] 
                0, \(-\((\((3 + 5*p)\)*\((\(-9\) + 15*p + 2*p^2)\)*
                        coeff[\(-1\) + n, \(-1\) + m, \(-1\) + k, 0])\)\)/
                  27 + coeff[\(-1\) + n, m, k, 
                  0] + \((\(-1\) + p)\)*\((1 + 
                      p)\)*\((coeff[\(-1\) + n, \(-1\) + m, k, 0] + 
                      coeff[\(-1\) + n, m, \(-1\) + k, 0] + 
                      coeff[n, \(-1\) + m, \(-1\) + k, 0])\) + 
                coeff[n, \(-1\) + m, k, 0] + coeff[n, m, \(-1\) + k, 0], 
              True, \(-\((\((27 + 
                            p^2*\((\(-162\) + p*\((\(-40\) + 175*p)\))\))\)*
                        coeff[\(-1\) + n, \(-1\) + m, \(-1\) + k, \(-1\) + 
                            l])\)\)/27 + 
                coeff[\(-1\) + n, m, k, 
                  l] + \((\(-27\) + 
                      p^2*\((81 + 
                            10*p)\))\)*\((\(-coeff[\(-1\) + n, \(-1\) + 
                              m, \(-1\) + k, l]\) - 
                        coeff[\(-1\) + n, \(-1\) + m, k, \(-1\) + l] - 
                        coeff[\(-1\) + n, m, \(-1\) + k, \(-1\) + l] - 
                        coeff[n, \(-1\) + m, \(-1\) + k, \(-1\) + l])\)/27 + 
                coeff[n, \(-1\) + m, k, 
                  l] + \((\(-1\) + p)\)*\((1 + 
                      p)\)*\((coeff[\(-1\) + n, \(-1\) + m, k, l] + 
                      coeff[\(-1\) + n, m, \(-1\) + k, l] + 
                      coeff[\(-1\) + n, m, k, \(-1\) + l] + 
                      coeff[n, \(-1\) + m, \(-1\) + k, l] + 
                      coeff[n, \(-1\) + m, k, \(-1\) + l] + 
                      coeff[n, m, \(-1\) + k, \(-1\) + l])\) + 
                coeff[n, m, \(-1\) + k, l] + 
                coeff[n, m, k, \(-1\) + l]]]\);\)\), "\n", 
    \(\(f[n_Integer] := 
        If[n \[LessEqual] 3, coeff[n, n, n, 0], 
          f[n] = \[IndentingNewLine]\(-\((\((\(-3\) + n)\)^2*\((\(-1\) + 
                          p)\)*\((1 + 
                          p)\)*\((3 + 5*p)\)^3*\((\(-9\) + 15*p + 
                            2*p^2)\)^3*\((27 + 10*p + 27*p^2)\)*\((54 - 
                          54*n + 50*n*p - 30*n^2*p - 162*p^2 + 567*n*p^2 - 
                          243*n^2*p^2 - 20*p^3 + 20*n*p^3 - 135*n*p^4 + 
                          81*n^2*p^4)\)*f[\(-4\) + n])\)\)/\((531441*
                    n^2*\((108 - 54*n - 80*p + 110*n*p - 30*n^2*p - 972*p^2 + 
                        1053*n*p^2 - 243*n^2*p^2 - 40*p^3 + 20*n*p^3 + 
                        216*p^4 - 297*n*p^4 + 
                        81*n^2*p^4)\))\) + \((\((22320522 - 43578162*n + 
                        24446286*n^2 - 4251528*n^3 + 5904900*p + 
                        12006630*n*p - 27359370*n^2*p + 14565420*n^3*p - 
                        2361960*n^4*p - 41452398*p^2 + 304772301*n*p^2 - 
                        352256445*n^2*p^2 + 144674424*n^3*p^2 - 
                        19787976*n^4*p^2 + 46058220*p^3 - 9251010*n*p^3 - 
                        48026520*n^2*p^3 + 31099140*n^3*p^3 - 
                        5314410*n^4*p^3 + 241138620*p^4 - 495130239*n*p^4 + 
                        309397077*n^2*p^4 - 64354662*n^3*p^4 + 
                        1128492*n^4*p^4 - 191318760*p^5 + 1037739060*n*p^5 - 
                        1185322680*n^2*p^5 + 501446700*n^3*p^5 - 
                        72559800*n^4*p^5 - 1446578028*p^6 + 
                        5314834278*n*p^6 - 5246221527*n^2*p^6 + 
                        2003195772*n^3*p^6 - 263614419*n^4*p^6 - 
                        457776360*p^7 + 823275900*n*p^7 - 428535360*n^2*p^7 + 
                        56508840*n^3*p^7 + 5486940*n^4*p^7 + 1228337298*p^8 - 
                        6482431088*n*p^8 + 7265783156*n^2*p^8 - 
                        3013374684*n^3*p^8 + 425194020*n^4*p^8 + 
                        975902580*p^9 - 3927437010*n*p^9 + 
                        4017601350*n^2*p^9 - 1572342300*n^3*p^9 + 
                        211847400*n^4*p^9 + 683964186*p^10 - 
                        1459507399*n*p^10 + 959425033*n^2*p^10 - 
                        233804216*n^3*p^10 + 15695814*n^4*p^10 - 
                        235270980*p^11 + 1827188550*n*p^11 - 
                        2213128440*n^2*p^11 + 954492660*n^3*p^11 - 
                        138488130*n^4*p^11 - 564578328*p^12 + 
                        2767158737*n*p^12 - 3013219439*n^2*p^12 + 
                        1224740602*n^3*p^12 - 170218584*n^4*p^12 - 
                        65324880*p^13 - 102279240*n*p^13 + 
                        243071820*n^2*p^13 - 129090780*n^3*p^13 + 
                        20933640*n^4*p^13 - 439776540*n*p^14 + 
                        617091939*n^2*p^14 - 282604140*n^3*p^14 + 
                        42390621*n^4*p^14)\)*f[\(-3\) + n])\)/\((19683*
                    n^2*\((108 - 54*n - 80*p + 110*n*p - 30*n^2*p - 972*p^2 + 
                        1053*n*p^2 - 243*n^2*p^2 - 40*p^3 + 20*n*p^3 + 
                        216*p^4 - 297*n*p^4 + 
                        81*n^2*p^4)\))\) - \((\((590490 - 1456542*n + 
                        1062882*n^2 - 236196*n^3 + 87480*p + 532170*n*p - 
                        1144530*n^2*p + 699840*n^3*p - 131220*n^4*p + 
                        1062882*p^2 + 4220181*n*p^2 - 9519093*n^2*p^2 + 
                        5806404*n^3*p^2 - 1087182*n^4*p^2 + 218700*p^3 + 
                        3805380*n*p^3 - 7129620*n^2*p^3 + 4199040*n^3*p^3 - 
                        787320*n^4*p^3 - 11543310*p^4 + 49572513*n*p^4 - 
                        60469443*n^2*p^4 + 28886787*n^3*p^4 - 
                        4695975*n^4*p^4 - 8398080*p^5 + 32554170*n*p^5 - 
                        37560850*n^2*p^5 + 17051340*n^3*p^5 - 
                        2615400*n^4*p^5 - 12008898*p^6 + 42109713*n*p^6 - 
                        44539551*n^2*p^6 + 18108117*n^3*p^6 - 
                        2365605*n^4*p^6 + 5654460*p^7 - 30530420*n*p^7 + 
                        40637840*n^2*p^7 - 20483670*n^3*p^7 + 
                        3459330*n^4*p^7 + 20694852*p^8 - 96403203*n*p^8 + 
                        120246417*n^2*p^8 - 57464559*n^3*p^8 + 
                        9194391*n^4*p^8 + 844800*p^9 + 2261000*n*p^9 - 
                        6002640*n^2*p^9 + 3948600*n^3*p^9 - 787320*n^4*p^9 - 
                        1921968*p^10 + 18108090*n*p^10 - 27447228*n^2*p^10 + 
                        14798295*n^3*p^10 - 2608605*n^4*p^10 - 
                        393660*n*p^11 + 670680*n^2*p^11 - 371790*n^3*p^11 + 
                        65610*n^4*p^11)\)*f[\(-2\) + n])\)/\((729*
                    n^2*\((108 - 54*n - 80*p + 110*n*p - 30*n^2*p - 972*p^2 + 
                        1053*n*p^2 - 243*n^2*p^2 - 40*p^3 + 20*n*p^3 + 
                        216*p^4 - 297*n*p^4 + 
                        81*n^2*p^4)\))\) - \((\((\(-4374\) + 16038*n - 
                        18954*n^2 + 5832*n^3 - 7290*n*p + 18630*n^2*p - 
                        14580*n^3*p + 3240*n^4*p + 8748*p^2 - 68597*n*p^2 + 
                        148429*n^2*p^2 - 115124*n^3*p^2 + 26544*n^4*p^2 + 
                        16200*p^3 - 79110*n*p^3 + 132300*n^2*p^3 - 
                        85320*n^3*p^3 + 17010*n^4*p^3 + 118098*p^4 - 
                        587790*n*p^4 + 959754*n^2*p^4 - 585090*n^3*p^4 + 
                        108150*n^4*p^4 - 3240*p^5 + 29430*n*p^5 - 
                        64530*n^2*p^5 + 49680*n^3*p^5 - 11340*n^4*p^5 - 
                        35592*p^6 + 183721*n*p^6 - 321902*n^2*p^6 + 
                        219500*n^3*p^6 - 45927*n^4*p^6 - 7290*n*p^7 + 
                        18630*n^2*p^7 - 14580*n^3*p^7 + 3240*n^4*p^7 - 
                        5832*n*p^8 + 13851*n^2*p^8 - 10206*n^3*p^8 + 
                        2187*n^4*p^8)\)*f[\(-1\) + n])\)/\((27*
                    n^2*\((108 - 54*n - 80*p + 110*n*p - 30*n^2*p - 972*p^2 + 
                        1053*n*p^2 - 243*n^2*p^2 - 40*p^3 + 20*n*p^3 + 
                        216*p^4 - 297*n*p^4 + 
                        81*n^2*p^4)\))\)];\)\)}], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(\(ListPlot[
      Table[f[n]/\((\((\(-15276059673\)/692875)\)^n/n)\), {n, 1, 
          2000}]]\)\(\ \)\( (*\ p0 + 1/10\ *) \)\)\)], "Input"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
0.0238095 0.00047619 0.0147151 1.0909 [
[.2619 .00222 -9 -9 ]
[.2619 .00222 9 0 ]
[.5 .00222 -12 -9 ]
[.5 .00222 12 0 ]
[.7381 .00222 -12 -9 ]
[.7381 .00222 12 0 ]
[.97619 .00222 -12 -9 ]
[.97619 .00222 12 0 ]
[.01131 .12381 -18 -4.5 ]
[.01131 .12381 0 4.5 ]
[.01131 .2329 -18 -4.5 ]
[.01131 .2329 0 4.5 ]
[.01131 .34199 -18 -4.5 ]
[.01131 .34199 0 4.5 ]
[.01131 .45108 -18 -4.5 ]
[.01131 .45108 0 4.5 ]
[.01131 .56017 -18 -4.5 ]
[.01131 .56017 0 4.5 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.2619 .01472 m
.2619 .02097 L
s
[(500)] .2619 .00222 0 1 Mshowa
.5 .01472 m
.5 .02097 L
s
[(1000)] .5 .00222 0 1 Mshowa
.7381 .01472 m
.7381 .02097 L
s
[(1500)] .7381 .00222 0 1 Mshowa
.97619 .01472 m
.97619 .02097 L
s
[(2000)] .97619 .00222 0 1 Mshowa
.125 Mabswid
.07143 .01472 m
.07143 .01847 L
s
.11905 .01472 m
.11905 .01847 L
s
.16667 .01472 m
.16667 .01847 L
s
.21429 .01472 m
.21429 .01847 L
s
.30952 .01472 m
.30952 .01847 L
s
.35714 .01472 m
.35714 .01847 L
s
.40476 .01472 m
.40476 .01847 L
s
.45238 .01472 m
.45238 .01847 L
s
.54762 .01472 m
.54762 .01847 L
s
.59524 .01472 m
.59524 .01847 L
s
.64286 .01472 m
.64286 .01847 L
s
.69048 .01472 m
.69048 .01847 L
s
.78571 .01472 m
.78571 .01847 L
s
.83333 .01472 m
.83333 .01847 L
s
.88095 .01472 m
.88095 .01847 L
s
.92857 .01472 m
.92857 .01847 L
s
.25 Mabswid
0 .01472 m
1 .01472 L
s
.02381 .12381 m
.03006 .12381 L
s
[(0.1)] .01131 .12381 1 0 Mshowa
.02381 .2329 m
.03006 .2329 L
s
[(0.2)] .01131 .2329 1 0 Mshowa
.02381 .34199 m
.03006 .34199 L
s
[(0.3)] .01131 .34199 1 0 Mshowa
.02381 .45108 m
.03006 .45108 L
s
[(0.4)] .01131 .45108 1 0 Mshowa
.02381 .56017 m
.03006 .56017 L
s
[(0.5)] .01131 .56017 1 0 Mshowa
.125 Mabswid
.02381 .03653 m
.02756 .03653 L
s
.02381 .05835 m
.02756 .05835 L
s
.02381 .08017 m
.02756 .08017 L
s
.02381 .10199 m
.02756 .10199 L
s
.02381 .14562 m
.02756 .14562 L
s
.02381 .16744 m
.02756 .16744 L
s
.02381 .18926 m
.02756 .18926 L
s
.02381 .21108 m
.02756 .21108 L
s
.02381 .25471 m
.02756 .25471 L
s
.02381 .27653 m
.02756 .27653 L
s
.02381 .29835 m
.02756 .29835 L
s
.02381 .32017 m
.02756 .32017 L
s
.02381 .3638 m
.02756 .3638 L
s
.02381 .38562 m
.02756 .38562 L
s
.02381 .40744 m
.02756 .40744 L
s
.02381 .42926 m
.02756 .42926 L
s
.02381 .47289 m
.02756 .47289 L
s
.02381 .49471 m
.02756 .49471 L
s
.02381 .51653 m
.02756 .51653 L
s
.02381 .53835 m
.02756 .53835 L
s
.02381 .58199 m
.02756 .58199 L
s
.02381 .6038 m
.02756 .6038 L
s
.25 Mabswid
.02381 0 m
.02381 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
.008 w
.02429 .05378 Mdot
.02476 .50172 Mdot
.02524 .0678 Mdot
.02571 .55624 Mdot
.02619 .07285 Mdot
.02667 .57618 Mdot
.02714 .07575 Mdot
.02762 .58624 Mdot
.0281 .07778 Mdot
.02857 .59213 Mdot
.02905 .07938 Mdot
.02952 .59589 Mdot
.03 .08072 Mdot
.03048 .59841 Mdot
.03095 .08191 Mdot
.03143 .60013 Mdot
.0319 .08298 Mdot
.03238 .60133 Mdot
.03286 .08399 Mdot
.03333 .60216 Mdot
.03381 .08493 Mdot
.03429 .60271 Mdot
.03476 .08584 Mdot
.03524 .60306 Mdot
.03571 .08671 Mdot
.03619 .60325 Mdot
.03667 .08756 Mdot
.03714 .60332 Mdot
.03762 .08838 Mdot
.0381 .60329 Mdot
.03857 .08919 Mdot
.03905 .60318 Mdot
.03952 .08998 Mdot
.04 .603 Mdot
.04048 .09075 Mdot
.04095 .60277 Mdot
.04143 .09152 Mdot
.0419 .60249 Mdot
.04238 .09228 Mdot
.04286 .60218 Mdot
.04333 .09303 Mdot
.04381 .60183 Mdot
.04429 .09377 Mdot
.04476 .60145 Mdot
.04524 .0945 Mdot
.04571 .60105 Mdot
.04619 .09523 Mdot
.04667 .60062 Mdot
.04714 .09595 Mdot
.04762 .60018 Mdot
.0481 .09667 Mdot
.04857 .59972 Mdot
.04905 .09738 Mdot
.04952 .59925 Mdot
.05 .09809 Mdot
.05048 .59877 Mdot
.05095 .09879 Mdot
.05143 .59827 Mdot
.0519 .09949 Mdot
.05238 .59777 Mdot
.05286 .10019 Mdot
.05333 .59726 Mdot
.05381 .10088 Mdot
.05429 .59673 Mdot
.05476 .10157 Mdot
.05524 .59621 Mdot
.05571 .10225 Mdot
.05619 .59567 Mdot
.05667 .10293 Mdot
.05714 .59513 Mdot
.05762 .10361 Mdot
.0581 .59459 Mdot
.05857 .10429 Mdot
.05905 .59404 Mdot
.05952 .10496 Mdot
.06 .59349 Mdot
.06048 .10563 Mdot
.06095 .59293 Mdot
.06143 .1063 Mdot
.0619 .59237 Mdot
.06238 .10697 Mdot
.06286 .59181 Mdot
.06333 .10763 Mdot
.06381 .59125 Mdot
.06429 .10829 Mdot
.06476 .59068 Mdot
.06524 .10895 Mdot
.06571 .59011 Mdot
.06619 .1096 Mdot
.06667 .58954 Mdot
.06714 .11026 Mdot
.06762 .58897 Mdot
.0681 .11091 Mdot
.06857 .5884 Mdot
.06905 .11156 Mdot
.06952 .58783 Mdot
.07 .1122 Mdot
.07048 .58725 Mdot
.07095 .11285 Mdot
.07143 .58668 Mdot
.0719 .11349 Mdot
.07238 .5861 Mdot
.07286 .11413 Mdot
.07333 .58553 Mdot
.07381 .11477 Mdot
.07429 .58495 Mdot
.07476 .1154 Mdot
.07524 .58438 Mdot
.07571 .11604 Mdot
.07619 .5838 Mdot
.07667 .11667 Mdot
.07714 .58322 Mdot
.07762 .1173 Mdot
.0781 .58265 Mdot
.07857 .11793 Mdot
.07905 .58207 Mdot
.07952 .11856 Mdot
.08 .58149 Mdot
.08048 .11918 Mdot
.08095 .58092 Mdot
.08143 .1198 Mdot
.0819 .58034 Mdot
.08238 .12042 Mdot
.08286 .57977 Mdot
.08333 .12104 Mdot
.08381 .57919 Mdot
.08429 .12166 Mdot
.08476 .57862 Mdot
.08524 .12227 Mdot
.08571 .57805 Mdot
.08619 .12289 Mdot
.08667 .57747 Mdot
.08714 .1235 Mdot
.08762 .5769 Mdot
.0881 .12411 Mdot
.08857 .57633 Mdot
.08905 .12472 Mdot
.08952 .57576 Mdot
.09 .12532 Mdot
.09048 .57519 Mdot
.09095 .12593 Mdot
.09143 .57462 Mdot
.0919 .12653 Mdot
.09238 .57405 Mdot
.09286 .12713 Mdot
.09333 .57348 Mdot
.09381 .12773 Mdot
.09429 .57291 Mdot
.09476 .12833 Mdot
.09524 .57235 Mdot
.09571 .12893 Mdot
.09619 .57178 Mdot
.09667 .12952 Mdot
.09714 .57122 Mdot
.09762 .13011 Mdot
.0981 .57065 Mdot
.09857 .1307 Mdot
.09905 .57009 Mdot
.09952 .13129 Mdot
.1 .56953 Mdot
.10048 .13188 Mdot
.10095 .56897 Mdot
.10143 .13247 Mdot
.1019 .56841 Mdot
.10238 .13305 Mdot
.10286 .56785 Mdot
.10333 .13363 Mdot
.10381 .56729 Mdot
.10429 .13421 Mdot
.10476 .56674 Mdot
.10524 .13479 Mdot
.10571 .56618 Mdot
.10619 .13537 Mdot
.10667 .56563 Mdot
.10714 .13595 Mdot
.10762 .56507 Mdot
.1081 .13652 Mdot
.10857 .56452 Mdot
.10905 .13709 Mdot
.10952 .56397 Mdot
.11 .13767 Mdot
.11048 .56342 Mdot
.11095 .13823 Mdot
.11143 .56287 Mdot
.1119 .1388 Mdot
.11238 .56233 Mdot
.11286 .13937 Mdot
.11333 .56178 Mdot
.11381 .13993 Mdot
.11429 .56123 Mdot
.11476 .1405 Mdot
.11524 .56069 Mdot
.11571 .14106 Mdot
.11619 .56015 Mdot
.11667 .14162 Mdot
.11714 .5596 Mdot
.11762 .14218 Mdot
.1181 .55906 Mdot
.11857 .14274 Mdot
.11905 .55852 Mdot
.11952 .14329 Mdot
.12 .55799 Mdot
.12048 .14385 Mdot
.12095 .55745 Mdot
.12143 .1444 Mdot
.1219 .55691 Mdot
.12238 .14495 Mdot
.12286 .55638 Mdot
.12333 .1455 Mdot
.12381 .55584 Mdot
.12429 .14605 Mdot
.12476 .55531 Mdot
.12524 .1466 Mdot
.12571 .55478 Mdot
.12619 .14714 Mdot
.12667 .55425 Mdot
.12714 .14769 Mdot
.12762 .55372 Mdot
.1281 .14823 Mdot
.12857 .5532 Mdot
.12905 .14877 Mdot
.12952 .55267 Mdot
.13 .14931 Mdot
.13048 .55214 Mdot
.13095 .14985 Mdot
.13143 .55162 Mdot
.1319 .15038 Mdot
.13238 .5511 Mdot
.13286 .15092 Mdot
.13333 .55058 Mdot
.13381 .15145 Mdot
.13429 .55006 Mdot
.13476 .15198 Mdot
.13524 .54954 Mdot
.13571 .15251 Mdot
.13619 .54902 Mdot
.13667 .15304 Mdot
.13714 .5485 Mdot
.13762 .15357 Mdot
.1381 .54799 Mdot
.13857 .1541 Mdot
.13905 .54747 Mdot
.13952 .15462 Mdot
.14 .54696 Mdot
.14048 .15515 Mdot
.14095 .54645 Mdot
.14143 .15567 Mdot
.1419 .54594 Mdot
.14238 .15619 Mdot
.14286 .54543 Mdot
.14333 .15671 Mdot
.14381 .54492 Mdot
.14429 .15723 Mdot
.14476 .54442 Mdot
.14524 .15774 Mdot
.14571 .54391 Mdot
.14619 .15826 Mdot
.14667 .54341 Mdot
.14714 .15877 Mdot
.14762 .5429 Mdot
.1481 .15928 Mdot
.14857 .5424 Mdot
.14905 .15979 Mdot
.14952 .5419 Mdot
.15 .1603 Mdot
.15048 .5414 Mdot
.15095 .16081 Mdot
.15143 .5409 Mdot
.1519 .16132 Mdot
.15238 .54041 Mdot
.15286 .16183 Mdot
.15333 .53991 Mdot
.15381 .16233 Mdot
.15429 .53942 Mdot
.15476 .16283 Mdot
.15524 .53892 Mdot
.15571 .16333 Mdot
.15619 .53843 Mdot
.15667 .16383 Mdot
.15714 .53794 Mdot
.15762 .16433 Mdot
.1581 .53745 Mdot
.15857 .16483 Mdot
.15905 .53696 Mdot
.15952 .16533 Mdot
.16 .53648 Mdot
.16048 .16582 Mdot
.16095 .53599 Mdot
.16143 .16631 Mdot
.1619 .53551 Mdot
.16238 .16681 Mdot
.16286 .53502 Mdot
.16333 .1673 Mdot
.16381 .53454 Mdot
.16429 .16779 Mdot
.16476 .53406 Mdot
.16524 .16827 Mdot
.16571 .53358 Mdot
.16619 .16876 Mdot
.16667 .5331 Mdot
.16714 .16925 Mdot
.16762 .53262 Mdot
.1681 .16973 Mdot
.16857 .53215 Mdot
.16905 .17021 Mdot
.16952 .53167 Mdot
.17 .1707 Mdot
.17048 .5312 Mdot
.17095 .17118 Mdot
.17143 .53073 Mdot
.1719 .17166 Mdot
.17238 .53026 Mdot
.17286 .17213 Mdot
.17333 .52979 Mdot
.17381 .17261 Mdot
.17429 .52932 Mdot
.17476 .17309 Mdot
.17524 .52885 Mdot
.17571 .17356 Mdot
.17619 .52838 Mdot
.17667 .17403 Mdot
.17714 .52792 Mdot
.17762 .1745 Mdot
.1781 .52745 Mdot
.17857 .17497 Mdot
.17905 .52699 Mdot
.17952 .17544 Mdot
.18 .52653 Mdot
.18048 .17591 Mdot
.18095 .52607 Mdot
.18143 .17638 Mdot
.1819 .52561 Mdot
.18238 .17684 Mdot
.18286 .52515 Mdot
.18333 .17731 Mdot
.18381 .52469 Mdot
.18429 .17777 Mdot
.18476 .52423 Mdot
.18524 .17823 Mdot
.18571 .52378 Mdot
.18619 .17869 Mdot
.18667 .52333 Mdot
.18714 .17915 Mdot
.18762 .52287 Mdot
.1881 .17961 Mdot
.18857 .52242 Mdot
.18905 .18006 Mdot
.18952 .52197 Mdot
.19 .18052 Mdot
.19048 .52152 Mdot
.19095 .18097 Mdot
.19143 .52107 Mdot
.1919 .18143 Mdot
.19238 .52063 Mdot
.19286 .18188 Mdot
.19333 .52018 Mdot
.19381 .18233 Mdot
.19429 .51974 Mdot
.19476 .18278 Mdot
.19524 .51929 Mdot
.19571 .18323 Mdot
.19619 .51885 Mdot
.19667 .18367 Mdot
.19714 .51841 Mdot
.19762 .18412 Mdot
.1981 .51797 Mdot
.19857 .18456 Mdot
.19905 .51753 Mdot
.19952 .18501 Mdot
.2 .51709 Mdot
.20048 .18545 Mdot
.20095 .51666 Mdot
.20143 .18589 Mdot
.2019 .51622 Mdot
.20238 .18633 Mdot
.20286 .51579 Mdot
.20333 .18677 Mdot
.20381 .51535 Mdot
.20429 .18721 Mdot
.20476 .51492 Mdot
.20524 .18764 Mdot
.20571 .51449 Mdot
.20619 .18808 Mdot
.20667 .51406 Mdot
.20714 .18851 Mdot
.20762 .51363 Mdot
.2081 .18894 Mdot
.20857 .51321 Mdot
.20905 .18938 Mdot
.20952 .51278 Mdot
.21 .18981 Mdot
.21048 .51235 Mdot
.21095 .19024 Mdot
.21143 .51193 Mdot
.2119 .19066 Mdot
.21238 .51151 Mdot
.21286 .19109 Mdot
.21333 .51108 Mdot
.21381 .19152 Mdot
.21429 .51066 Mdot
.21476 .19194 Mdot
.21524 .51024 Mdot
.21571 .19237 Mdot
.21619 .50982 Mdot
.21667 .19279 Mdot
.21714 .50941 Mdot
.21762 .19321 Mdot
.2181 .50899 Mdot
.21857 .19363 Mdot
.21905 .50857 Mdot
.21952 .19405 Mdot
.22 .50816 Mdot
.22048 .19447 Mdot
.22095 .50775 Mdot
.22143 .19488 Mdot
.2219 .50733 Mdot
.22238 .1953 Mdot
.22286 .50692 Mdot
.22333 .19571 Mdot
.22381 .50651 Mdot
.22429 .19613 Mdot
.22476 .5061 Mdot
.22524 .19654 Mdot
.22571 .50569 Mdot
.22619 .19695 Mdot
.22667 .50529 Mdot
.22714 .19736 Mdot
.22762 .50488 Mdot
.2281 .19777 Mdot
.22857 .50448 Mdot
.22905 .19818 Mdot
.22952 .50407 Mdot
.23 .19859 Mdot
.23048 .50367 Mdot
.23095 .19899 Mdot
.23143 .50327 Mdot
.2319 .1994 Mdot
.23238 .50287 Mdot
.23286 .1998 Mdot
.23333 .50247 Mdot
.23381 .2002 Mdot
.23429 .50207 Mdot
.23476 .20061 Mdot
.23524 .50167 Mdot
.23571 .20101 Mdot
.23619 .50127 Mdot
.23667 .20141 Mdot
.23714 .50088 Mdot
.23762 .2018 Mdot
.2381 .50048 Mdot
.23857 .2022 Mdot
.23905 .50009 Mdot
.23952 .2026 Mdot
.24 .4997 Mdot
.24048 .20299 Mdot
.24095 .49931 Mdot
.24143 .20339 Mdot
.2419 .49892 Mdot
.24238 .20378 Mdot
.24286 .49853 Mdot
.24333 .20417 Mdot
.24381 .49814 Mdot
.24429 .20456 Mdot
.24476 .49775 Mdot
.24524 .20495 Mdot
.24571 .49736 Mdot
.24619 .20534 Mdot
.24667 .49698 Mdot
.24714 .20573 Mdot
.24762 .49659 Mdot
.2481 .20612 Mdot
.24857 .49621 Mdot
.24905 .2065 Mdot
.24952 .49583 Mdot
.25 .20689 Mdot
.25048 .49545 Mdot
.25095 .20727 Mdot
.25143 .49507 Mdot
.2519 .20766 Mdot
.25238 .49469 Mdot
.25286 .20804 Mdot
.25333 .49431 Mdot
.25381 .20842 Mdot
.25429 .49393 Mdot
.25476 .2088 Mdot
.25524 .49356 Mdot
.25571 .20918 Mdot
.25619 .49318 Mdot
.25667 .20956 Mdot
.25714 .49281 Mdot
.25762 .20993 Mdot
.2581 .49243 Mdot
.25857 .21031 Mdot
.25905 .49206 Mdot
.25952 .21068 Mdot
.26 .49169 Mdot
.26048 .21106 Mdot
.26095 .49132 Mdot
.26143 .21143 Mdot
.2619 .49095 Mdot
.26238 .2118 Mdot
.26286 .49058 Mdot
.26333 .21217 Mdot
.26381 .49021 Mdot
.26429 .21254 Mdot
.26476 .48984 Mdot
.26524 .21291 Mdot
.26571 .48948 Mdot
.26619 .21328 Mdot
.26667 .48911 Mdot
.26714 .21365 Mdot
.26762 .48875 Mdot
.2681 .21401 Mdot
.26857 .48839 Mdot
.26905 .21438 Mdot
.26952 .48803 Mdot
.27 .21474 Mdot
.27048 .48766 Mdot
.27095 .2151 Mdot
.27143 .4873 Mdot
.2719 .21547 Mdot
.27238 .48695 Mdot
.27286 .21583 Mdot
.27333 .48659 Mdot
.27381 .21619 Mdot
.27429 .48623 Mdot
.27476 .21655 Mdot
.27524 .48587 Mdot
.27571 .2169 Mdot
.27619 .48552 Mdot
.27667 .21726 Mdot
.27714 .48516 Mdot
.27762 .21762 Mdot
.2781 .48481 Mdot
.27857 .21797 Mdot
.27905 .48446 Mdot
.27952 .21833 Mdot
.28 .48411 Mdot
.28048 .21868 Mdot
.28095 .48376 Mdot
.28143 .21903 Mdot
.2819 .48341 Mdot
.28238 .21939 Mdot
.28286 .48306 Mdot
.28333 .21974 Mdot
.28381 .48271 Mdot
.28429 .22009 Mdot
.28476 .48236 Mdot
.28524 .22043 Mdot
.28571 .48202 Mdot
.28619 .22078 Mdot
.28667 .48167 Mdot
.28714 .22113 Mdot
.28762 .48133 Mdot
.2881 .22148 Mdot
.28857 .48098 Mdot
.28905 .22182 Mdot
.28952 .48064 Mdot
.29 .22217 Mdot
.29048 .4803 Mdot
.29095 .22251 Mdot
.29143 .47996 Mdot
.2919 .22285 Mdot
.29238 .47962 Mdot
.29286 .22319 Mdot
.29333 .47928 Mdot
.29381 .22353 Mdot
.29429 .47894 Mdot
.29476 .22387 Mdot
.29524 .47861 Mdot
.29571 .22421 Mdot
.29619 .47827 Mdot
.29667 .22455 Mdot
.29714 .47793 Mdot
.29762 .22489 Mdot
.2981 .4776 Mdot
.29857 .22522 Mdot
.29905 .47727 Mdot
.29952 .22556 Mdot
.3 .47693 Mdot
.30048 .22589 Mdot
.30095 .4766 Mdot
.30143 .22623 Mdot
.3019 .47627 Mdot
.30238 .22656 Mdot
.30286 .47594 Mdot
.30333 .22689 Mdot
.30381 .47561 Mdot
.30429 .22722 Mdot
.30476 .47528 Mdot
.30524 .22755 Mdot
.30571 .47496 Mdot
.30619 .22788 Mdot
.30667 .47463 Mdot
.30714 .22821 Mdot
.30762 .4743 Mdot
.3081 .22853 Mdot
.30857 .47398 Mdot
.30905 .22886 Mdot
.30952 .47365 Mdot
.31 .22919 Mdot
.31048 .47333 Mdot
.31095 .22951 Mdot
.31143 .47301 Mdot
.3119 .22984 Mdot
.31238 .47269 Mdot
.31286 .23016 Mdot
.31333 .47237 Mdot
.31381 .23048 Mdot
.31429 .47205 Mdot
.31476 .2308 Mdot
.31524 .47173 Mdot
.31571 .23112 Mdot
.31619 .47141 Mdot
.31667 .23144 Mdot
.31714 .47109 Mdot
.31762 .23176 Mdot
.3181 .47078 Mdot
.31857 .23208 Mdot
.31905 .47046 Mdot
.31952 .23239 Mdot
.32 .47015 Mdot
.32048 .23271 Mdot
.32095 .46983 Mdot
.32143 .23303 Mdot
.3219 .46952 Mdot
.32238 .23334 Mdot
.32286 .46921 Mdot
.32333 .23365 Mdot
.32381 .4689 Mdot
.32429 .23397 Mdot
.32476 .46859 Mdot
.32524 .23428 Mdot
.32571 .46828 Mdot
.32619 .23459 Mdot
.32667 .46797 Mdot
.32714 .2349 Mdot
.32762 .46766 Mdot
.3281 .23521 Mdot
.32857 .46735 Mdot
.32905 .23552 Mdot
.32952 .46704 Mdot
.33 .23583 Mdot
.33048 .46674 Mdot
.33095 .23613 Mdot
.33143 .46643 Mdot
.3319 .23644 Mdot
.33238 .46613 Mdot
.33286 .23675 Mdot
.33333 .46583 Mdot
.33381 .23705 Mdot
.33429 .46552 Mdot
.33476 .23735 Mdot
.33524 .46522 Mdot
.33571 .23766 Mdot
.33619 .46492 Mdot
.33667 .23796 Mdot
.33714 .46462 Mdot
.33762 .23826 Mdot
.3381 .46432 Mdot
.33857 .23856 Mdot
.33905 .46402 Mdot
.33952 .23886 Mdot
.34 .46372 Mdot
.34048 .23916 Mdot
.34095 .46343 Mdot
.34143 .23946 Mdot
.3419 .46313 Mdot
.34238 .23975 Mdot
.34286 .46284 Mdot
.34333 .24005 Mdot
.34381 .46254 Mdot
.34429 .24035 Mdot
.34476 .46225 Mdot
.34524 .24064 Mdot
.34571 .46195 Mdot
.34619 .24094 Mdot
.34667 .46166 Mdot
.34714 .24123 Mdot
.34762 .46137 Mdot
.3481 .24152 Mdot
.34857 .46108 Mdot
.34905 .24181 Mdot
.34952 .46079 Mdot
.35 .24211 Mdot
.35048 .4605 Mdot
.35095 .2424 Mdot
.35143 .46021 Mdot
.3519 .24269 Mdot
.35238 .45992 Mdot
.35286 .24297 Mdot
.35333 .45964 Mdot
.35381 .24326 Mdot
.35429 .45935 Mdot
.35476 .24355 Mdot
.35524 .45907 Mdot
.35571 .24384 Mdot
.35619 .45878 Mdot
.35667 .24412 Mdot
.35714 .4585 Mdot
.35762 .24441 Mdot
.3581 .45821 Mdot
.35857 .24469 Mdot
.35905 .45793 Mdot
.35952 .24498 Mdot
.36 .45765 Mdot
.36048 .24526 Mdot
.36095 .45737 Mdot
.36143 .24554 Mdot
.3619 .45709 Mdot
.36238 .24582 Mdot
.36286 .45681 Mdot
.36333 .2461 Mdot
.36381 .45653 Mdot
.36429 .24638 Mdot
.36476 .45625 Mdot
.36524 .24666 Mdot
.36571 .45597 Mdot
.36619 .24694 Mdot
.36667 .4557 Mdot
.36714 .24722 Mdot
.36762 .45542 Mdot
.3681 .24749 Mdot
.36857 .45515 Mdot
.36905 .24777 Mdot
.36952 .45487 Mdot
.37 .24804 Mdot
.37048 .4546 Mdot
.37095 .24832 Mdot
.37143 .45433 Mdot
.3719 .24859 Mdot
.37238 .45405 Mdot
.37286 .24887 Mdot
.37333 .45378 Mdot
.37381 .24914 Mdot
.37429 .45351 Mdot
.37476 .24941 Mdot
.37524 .45324 Mdot
.37571 .24968 Mdot
.37619 .45297 Mdot
.37667 .24995 Mdot
.37714 .4527 Mdot
.37762 .25022 Mdot
.3781 .45244 Mdot
.37857 .25049 Mdot
.37905 .45217 Mdot
.37952 .25076 Mdot
.38 .4519 Mdot
.38048 .25103 Mdot
.38095 .45164 Mdot
.38143 .25129 Mdot
.3819 .45137 Mdot
.38238 .25156 Mdot
.38286 .45111 Mdot
.38333 .25182 Mdot
.38381 .45084 Mdot
.38429 .25209 Mdot
.38476 .45058 Mdot
.38524 .25235 Mdot
.38571 .45032 Mdot
.38619 .25261 Mdot
.38667 .45006 Mdot
.38714 .25288 Mdot
.38762 .4498 Mdot
.3881 .25314 Mdot
.38857 .44954 Mdot
.38905 .2534 Mdot
.38952 .44928 Mdot
.39 .25366 Mdot
.39048 .44902 Mdot
.39095 .25392 Mdot
.39143 .44876 Mdot
.3919 .25418 Mdot
.39238 .4485 Mdot
.39286 .25444 Mdot
.39333 .44824 Mdot
.39381 .2547 Mdot
.39429 .44799 Mdot
.39476 .25495 Mdot
.39524 .44773 Mdot
.39571 .25521 Mdot
.39619 .44748 Mdot
.39667 .25546 Mdot
.39714 .44722 Mdot
.39762 .25572 Mdot
.3981 .44697 Mdot
.39857 .25597 Mdot
.39905 .44672 Mdot
.39952 .25623 Mdot
.4 .44647 Mdot
.40048 .25648 Mdot
.40095 .44621 Mdot
.40143 .25673 Mdot
.4019 .44596 Mdot
.40238 .25698 Mdot
.40286 .44571 Mdot
.40333 .25723 Mdot
.40381 .44546 Mdot
.40429 .25748 Mdot
.40476 .44522 Mdot
.40524 .25773 Mdot
.40571 .44497 Mdot
.40619 .25798 Mdot
.40667 .44472 Mdot
.40714 .25823 Mdot
.40762 .44447 Mdot
.4081 .25848 Mdot
.40857 .44423 Mdot
.40905 .25873 Mdot
.40952 .44398 Mdot
.41 .25897 Mdot
.41048 .44374 Mdot
.41095 .25922 Mdot
.41143 .44349 Mdot
.4119 .25946 Mdot
.41238 .44325 Mdot
.41286 .25971 Mdot
.41333 .44301 Mdot
.41381 .25995 Mdot
.41429 .44276 Mdot
.41476 .26019 Mdot
.41524 .44252 Mdot
.41571 .26044 Mdot
.41619 .44228 Mdot
.41667 .26068 Mdot
.41714 .44204 Mdot
.41762 .26092 Mdot
.4181 .4418 Mdot
.41857 .26116 Mdot
.41905 .44156 Mdot
.41952 .2614 Mdot
.42 .44132 Mdot
.42048 .26164 Mdot
.42095 .44109 Mdot
.42143 .26188 Mdot
.4219 .44085 Mdot
.42238 .26211 Mdot
.42286 .44061 Mdot
.42333 .26235 Mdot
.42381 .44038 Mdot
.42429 .26259 Mdot
.42476 .44014 Mdot
.42524 .26282 Mdot
.42571 .43991 Mdot
.42619 .26306 Mdot
.42667 .43967 Mdot
.42714 .26329 Mdot
.42762 .43944 Mdot
.4281 .26353 Mdot
.42857 .43921 Mdot
.42905 .26376 Mdot
.42952 .43897 Mdot
.43 .264 Mdot
.43048 .43874 Mdot
.43095 .26423 Mdot
.43143 .43851 Mdot
.4319 .26446 Mdot
.43238 .43828 Mdot
.43286 .26469 Mdot
.43333 .43805 Mdot
.43381 .26492 Mdot
.43429 .43782 Mdot
.43476 .26515 Mdot
.43524 .43759 Mdot
.43571 .26538 Mdot
.43619 .43736 Mdot
.43667 .26561 Mdot
.43714 .43714 Mdot
.43762 .26584 Mdot
.4381 .43691 Mdot
.43857 .26606 Mdot
.43905 .43668 Mdot
.43952 .26629 Mdot
.44 .43646 Mdot
.44048 .26652 Mdot
.44095 .43623 Mdot
.44143 .26674 Mdot
.4419 .43601 Mdot
.44238 .26697 Mdot
.44286 .43579 Mdot
.44333 .26719 Mdot
.44381 .43556 Mdot
.44429 .26742 Mdot
.44476 .43534 Mdot
.44524 .26764 Mdot
.44571 .43512 Mdot
.44619 .26786 Mdot
.44667 .4349 Mdot
.44714 .26808 Mdot
.44762 .43468 Mdot
.4481 .2683 Mdot
.44857 .43446 Mdot
.44905 .26853 Mdot
.44952 .43424 Mdot
.45 .26875 Mdot
.45048 .43402 Mdot
.45095 .26897 Mdot
.45143 .4338 Mdot
.4519 .26918 Mdot
.45238 .43358 Mdot
.45286 .2694 Mdot
.45333 .43336 Mdot
.45381 .26962 Mdot
.45429 .43315 Mdot
.45476 .26984 Mdot
.45524 .43293 Mdot
.45571 .27006 Mdot
.45619 .43271 Mdot
.45667 .27027 Mdot
.45714 .4325 Mdot
.45762 .27049 Mdot
.4581 .43228 Mdot
.45857 .2707 Mdot
.45905 .43207 Mdot
.45952 .27092 Mdot
.46 .43186 Mdot
.46048 .27113 Mdot
.46095 .43164 Mdot
.46143 .27134 Mdot
.4619 .43143 Mdot
.46238 .27156 Mdot
.46286 .43122 Mdot
.46333 .27177 Mdot
.46381 .43101 Mdot
.46429 .27198 Mdot
.46476 .4308 Mdot
.46524 .27219 Mdot
.46571 .43059 Mdot
.46619 .2724 Mdot
.46667 .43038 Mdot
.46714 .27261 Mdot
.46762 .43017 Mdot
.4681 .27282 Mdot
.46857 .42996 Mdot
.46905 .27303 Mdot
.46952 .42975 Mdot
.47 .27324 Mdot
.47048 .42955 Mdot
.47095 .27345 Mdot
.47143 .42934 Mdot
.4719 .27365 Mdot
.47238 .42913 Mdot
.47286 .27386 Mdot
.47333 .42893 Mdot
.47381 .27407 Mdot
.47429 .42872 Mdot
.47476 .27427 Mdot
.47524 .42852 Mdot
.47571 .27448 Mdot
.47619 .42832 Mdot
.47667 .27468 Mdot
.47714 .42811 Mdot
.47762 .27489 Mdot
.4781 .42791 Mdot
.47857 .27509 Mdot
.47905 .42771 Mdot
.47952 .27529 Mdot
.48 .42751 Mdot
.48048 .27549 Mdot
.48095 .4273 Mdot
.48143 .2757 Mdot
.4819 .4271 Mdot
.48238 .2759 Mdot
.48286 .4269 Mdot
.48333 .2761 Mdot
.48381 .4267 Mdot
.48429 .2763 Mdot
.48476 .4265 Mdot
.48524 .2765 Mdot
.48571 .42631 Mdot
.48619 .2767 Mdot
.48667 .42611 Mdot
.48714 .2769 Mdot
.48762 .42591 Mdot
.4881 .27709 Mdot
.48857 .42571 Mdot
.48905 .27729 Mdot
.48952 .42552 Mdot
.49 .27749 Mdot
.49048 .42532 Mdot
.49095 .27768 Mdot
.49143 .42513 Mdot
.4919 .27788 Mdot
.49238 .42493 Mdot
.49286 .27808 Mdot
.49333 .42474 Mdot
.49381 .27827 Mdot
.49429 .42454 Mdot
.49476 .27847 Mdot
.49524 .42435 Mdot
.49571 .27866 Mdot
.49619 .42416 Mdot
.49667 .27885 Mdot
.49714 .42396 Mdot
.49762 .27905 Mdot
.4981 .42377 Mdot
.49857 .27924 Mdot
.49905 .42358 Mdot
.49952 .27943 Mdot
.5 .42339 Mdot
.50048 .27962 Mdot
.50095 .4232 Mdot
.50143 .27981 Mdot
.5019 .42301 Mdot
.50238 .28 Mdot
.50286 .42282 Mdot
.50333 .28019 Mdot
.50381 .42263 Mdot
.50429 .28038 Mdot
.50476 .42244 Mdot
.50524 .28057 Mdot
.50571 .42225 Mdot
.50619 .28076 Mdot
.50667 .42207 Mdot
.50714 .28095 Mdot
.50762 .42188 Mdot
.5081 .28113 Mdot
.50857 .42169 Mdot
.50905 .28132 Mdot
.50952 .42151 Mdot
.51 .28151 Mdot
.51048 .42132 Mdot
.51095 .28169 Mdot
.51143 .42114 Mdot
.5119 .28188 Mdot
.51238 .42095 Mdot
.51286 .28206 Mdot
.51333 .42077 Mdot
.51381 .28225 Mdot
.51429 .42059 Mdot
.51476 .28243 Mdot
.51524 .4204 Mdot
.51571 .28261 Mdot
.51619 .42022 Mdot
.51667 .2828 Mdot
.51714 .42004 Mdot
.51762 .28298 Mdot
.5181 .41986 Mdot
.51857 .28316 Mdot
.51905 .41968 Mdot
.51952 .28334 Mdot
.52 .4195 Mdot
.52048 .28352 Mdot
.52095 .41932 Mdot
.52143 .2837 Mdot
.5219 .41914 Mdot
.52238 .28388 Mdot
.52286 .41896 Mdot
.52333 .28406 Mdot
.52381 .41878 Mdot
.52429 .28424 Mdot
.52476 .4186 Mdot
.52524 .28442 Mdot
.52571 .41842 Mdot
.52619 .2846 Mdot
.52667 .41825 Mdot
.52714 .28478 Mdot
.52762 .41807 Mdot
.5281 .28495 Mdot
.52857 .41789 Mdot
.52905 .28513 Mdot
.52952 .41772 Mdot
.53 .28531 Mdot
.53048 .41754 Mdot
.53095 .28548 Mdot
.53143 .41737 Mdot
.5319 .28566 Mdot
.53238 .41719 Mdot
.53286 .28583 Mdot
.53333 .41702 Mdot
.53381 .28601 Mdot
.53429 .41684 Mdot
.53476 .28618 Mdot
.53524 .41667 Mdot
.53571 .28635 Mdot
.53619 .4165 Mdot
.53667 .28653 Mdot
.53714 .41633 Mdot
.53762 .2867 Mdot
.5381 .41615 Mdot
.53857 .28687 Mdot
.53905 .41598 Mdot
.53952 .28704 Mdot
.54 .41581 Mdot
.54048 .28722 Mdot
.54095 .41564 Mdot
.54143 .28739 Mdot
.5419 .41547 Mdot
.54238 .28756 Mdot
.54286 .4153 Mdot
.54333 .28773 Mdot
.54381 .41513 Mdot
.54429 .2879 Mdot
.54476 .41497 Mdot
.54524 .28806 Mdot
.54571 .4148 Mdot
.54619 .28823 Mdot
.54667 .41463 Mdot
.54714 .2884 Mdot
.54762 .41446 Mdot
.5481 .28857 Mdot
.54857 .4143 Mdot
.54905 .28874 Mdot
.54952 .41413 Mdot
.55 .2889 Mdot
.55048 .41396 Mdot
.55095 .28907 Mdot
.55143 .4138 Mdot
.5519 .28923 Mdot
.55238 .41363 Mdot
.55286 .2894 Mdot
.55333 .41347 Mdot
.55381 .28956 Mdot
.55429 .41331 Mdot
.55476 .28973 Mdot
.55524 .41314 Mdot
.55571 .28989 Mdot
.55619 .41298 Mdot
.55667 .29006 Mdot
.55714 .41282 Mdot
.55762 .29022 Mdot
.5581 .41265 Mdot
.55857 .29038 Mdot
.55905 .41249 Mdot
.55952 .29054 Mdot
.56 .41233 Mdot
.56048 .29071 Mdot
.56095 .41217 Mdot
.56143 .29087 Mdot
.5619 .41201 Mdot
.56238 .29103 Mdot
.56286 .41185 Mdot
.56333 .29119 Mdot
.56381 .41169 Mdot
.56429 .29135 Mdot
.56476 .41153 Mdot
.56524 .29151 Mdot
.56571 .41137 Mdot
.56619 .29167 Mdot
.56667 .41121 Mdot
.56714 .29183 Mdot
.56762 .41105 Mdot
.5681 .29199 Mdot
.56857 .4109 Mdot
.56905 .29214 Mdot
.56952 .41074 Mdot
.57 .2923 Mdot
.57048 .41058 Mdot
.57095 .29246 Mdot
.57143 .41042 Mdot
.5719 .29262 Mdot
.57238 .41027 Mdot
.57286 .29277 Mdot
.57333 .41011 Mdot
.57381 .29293 Mdot
.57429 .40996 Mdot
.57476 .29308 Mdot
.57524 .4098 Mdot
.57571 .29324 Mdot
.57619 .40965 Mdot
.57667 .29339 Mdot
.57714 .40949 Mdot
.57762 .29355 Mdot
.5781 .40934 Mdot
.57857 .2937 Mdot
.57905 .40919 Mdot
.57952 .29385 Mdot
.58 .40904 Mdot
.58048 .29401 Mdot
.58095 .40888 Mdot
.58143 .29416 Mdot
.5819 .40873 Mdot
.58238 .29431 Mdot
.58286 .40858 Mdot
.58333 .29446 Mdot
.58381 .40843 Mdot
.58429 .29462 Mdot
.58476 .40828 Mdot
.58524 .29477 Mdot
.58571 .40813 Mdot
.58619 .29492 Mdot
.58667 .40798 Mdot
.58714 .29507 Mdot
.58762 .40783 Mdot
.5881 .29522 Mdot
.58857 .40768 Mdot
.58905 .29537 Mdot
.58952 .40753 Mdot
.59 .29552 Mdot
.59048 .40738 Mdot
.59095 .29567 Mdot
.59143 .40723 Mdot
.5919 .29581 Mdot
.59238 .40709 Mdot
.59286 .29596 Mdot
.59333 .40694 Mdot
.59381 .29611 Mdot
.59429 .40679 Mdot
.59476 .29626 Mdot
.59524 .40665 Mdot
.59571 .2964 Mdot
.59619 .4065 Mdot
.59667 .29655 Mdot
.59714 .40635 Mdot
.59762 .2967 Mdot
.5981 .40621 Mdot
.59857 .29684 Mdot
.59905 .40606 Mdot
.59952 .29699 Mdot
.6 .40592 Mdot
.60048 .29713 Mdot
.60095 .40578 Mdot
.60143 .29727 Mdot
.6019 .40563 Mdot
.60238 .29742 Mdot
.60286 .40549 Mdot
.60333 .29756 Mdot
.60381 .40535 Mdot
.60429 .29771 Mdot
.60476 .4052 Mdot
.60524 .29785 Mdot
.60571 .40506 Mdot
.60619 .29799 Mdot
.60667 .40492 Mdot
.60714 .29813 Mdot
.60762 .40478 Mdot
.6081 .29828 Mdot
.60857 .40464 Mdot
.60905 .29842 Mdot
.60952 .4045 Mdot
.61 .29856 Mdot
.61048 .40436 Mdot
.61095 .2987 Mdot
.61143 .40422 Mdot
.6119 .29884 Mdot
.61238 .40408 Mdot
.61286 .29898 Mdot
.61333 .40394 Mdot
.61381 .29912 Mdot
.61429 .4038 Mdot
.61476 .29926 Mdot
.61524 .40366 Mdot
.61571 .2994 Mdot
.61619 .40352 Mdot
.61667 .29953 Mdot
.61714 .40338 Mdot
.61762 .29967 Mdot
.6181 .40325 Mdot
.61857 .29981 Mdot
.61905 .40311 Mdot
.61952 .29995 Mdot
.62 .40297 Mdot
.62048 .30008 Mdot
.62095 .40284 Mdot
.62143 .30022 Mdot
.6219 .4027 Mdot
.62238 .30036 Mdot
.62286 .40257 Mdot
.62333 .30049 Mdot
.62381 .40243 Mdot
.62429 .30063 Mdot
.62476 .4023 Mdot
.62524 .30076 Mdot
.62571 .40216 Mdot
.62619 .3009 Mdot
.62667 .40203 Mdot
.62714 .30103 Mdot
.62762 .40189 Mdot
.6281 .30117 Mdot
.62857 .40176 Mdot
.62905 .3013 Mdot
.62952 .40163 Mdot
.63 .30143 Mdot
.63048 .40149 Mdot
.63095 .30157 Mdot
.63143 .40136 Mdot
.6319 .3017 Mdot
.63238 .40123 Mdot
.63286 .30183 Mdot
.63333 .4011 Mdot
.63381 .30196 Mdot
.63429 .40097 Mdot
.63476 .30209 Mdot
.63524 .40084 Mdot
.63571 .30223 Mdot
.63619 .4007 Mdot
.63667 .30236 Mdot
.63714 .40057 Mdot
.63762 .30249 Mdot
.6381 .40044 Mdot
.63857 .30262 Mdot
.63905 .40031 Mdot
.63952 .30275 Mdot
.64 .40019 Mdot
.64048 .30288 Mdot
.64095 .40006 Mdot
.64143 .30301 Mdot
.6419 .39993 Mdot
.64238 .30313 Mdot
.64286 .3998 Mdot
.64333 .30326 Mdot
.64381 .39967 Mdot
.64429 .30339 Mdot
.64476 .39954 Mdot
.64524 .30352 Mdot
.64571 .39942 Mdot
.64619 .30365 Mdot
.64667 .39929 Mdot
.64714 .30377 Mdot
.64762 .39916 Mdot
.6481 .3039 Mdot
.64857 .39904 Mdot
.64905 .30403 Mdot
.64952 .39891 Mdot
.65 .30415 Mdot
.65048 .39879 Mdot
.65095 .30428 Mdot
.65143 .39866 Mdot
.6519 .3044 Mdot
.65238 .39854 Mdot
.65286 .30453 Mdot
.65333 .39841 Mdot
.65381 .30465 Mdot
.65429 .39829 Mdot
.65476 .30478 Mdot
.65524 .39816 Mdot
.65571 .3049 Mdot
.65619 .39804 Mdot
.65667 .30503 Mdot
.65714 .39792 Mdot
.65762 .30515 Mdot
.6581 .39779 Mdot
.65857 .30527 Mdot
.65905 .39767 Mdot
.65952 .3054 Mdot
.66 .39755 Mdot
.66048 .30552 Mdot
.66095 .39743 Mdot
.66143 .30564 Mdot
.6619 .39731 Mdot
.66238 .30576 Mdot
.66286 .39719 Mdot
.66333 .30588 Mdot
.66381 .39706 Mdot
.66429 .30601 Mdot
.66476 .39694 Mdot
.66524 .30613 Mdot
.66571 .39682 Mdot
.66619 .30625 Mdot
.66667 .3967 Mdot
.66714 .30637 Mdot
.66762 .39658 Mdot
.6681 .30649 Mdot
.66857 .39646 Mdot
.66905 .30661 Mdot
.66952 .39635 Mdot
.67 .30673 Mdot
.67048 .39623 Mdot
.67095 .30684 Mdot
.67143 .39611 Mdot
.6719 .30696 Mdot
.67238 .39599 Mdot
.67286 .30708 Mdot
.67333 .39587 Mdot
.67381 .3072 Mdot
.67429 .39575 Mdot
.67476 .30732 Mdot
.67524 .39564 Mdot
.67571 .30743 Mdot
.67619 .39552 Mdot
.67667 .30755 Mdot
.67714 .3954 Mdot
.67762 .30767 Mdot
.6781 .39529 Mdot
.67857 .30779 Mdot
.67905 .39517 Mdot
.67952 .3079 Mdot
.68 .39506 Mdot
.68048 .30802 Mdot
.68095 .39494 Mdot
.68143 .30813 Mdot
.6819 .39483 Mdot
.68238 .30825 Mdot
.68286 .39471 Mdot
.68333 .30836 Mdot
.68381 .3946 Mdot
.68429 .30848 Mdot
.68476 .39448 Mdot
.68524 .30859 Mdot
.68571 .39437 Mdot
.68619 .30871 Mdot
.68667 .39426 Mdot
.68714 .30882 Mdot
.68762 .39414 Mdot
.6881 .30893 Mdot
.68857 .39403 Mdot
.68905 .30905 Mdot
.68952 .39392 Mdot
.69 .30916 Mdot
.69048 .39381 Mdot
.69095 .30927 Mdot
.69143 .39369 Mdot
.6919 .30938 Mdot
.69238 .39358 Mdot
.69286 .3095 Mdot
.69333 .39347 Mdot
.69381 .30961 Mdot
.69429 .39336 Mdot
.69476 .30972 Mdot
.69524 .39325 Mdot
.69571 .30983 Mdot
.69619 .39314 Mdot
.69667 .30994 Mdot
.69714 .39303 Mdot
.69762 .31005 Mdot
.6981 .39292 Mdot
.69857 .31016 Mdot
.69905 .39281 Mdot
.69952 .31027 Mdot
.7 .3927 Mdot
.70048 .31038 Mdot
.70095 .39259 Mdot
.70143 .31049 Mdot
.7019 .39248 Mdot
.70238 .3106 Mdot
.70286 .39237 Mdot
.70333 .31071 Mdot
.70381 .39226 Mdot
.70429 .31082 Mdot
.70476 .39216 Mdot
.70524 .31092 Mdot
.70571 .39205 Mdot
.70619 .31103 Mdot
.70667 .39194 Mdot
.70714 .31114 Mdot
.70762 .39183 Mdot
.7081 .31125 Mdot
.70857 .39173 Mdot
.70905 .31135 Mdot
.70952 .39162 Mdot
.71 .31146 Mdot
.71048 .39152 Mdot
.71095 .31157 Mdot
.71143 .39141 Mdot
.7119 .31167 Mdot
.71238 .3913 Mdot
.71286 .31178 Mdot
.71333 .3912 Mdot
.71381 .31188 Mdot
.71429 .39109 Mdot
.71476 .31199 Mdot
.71524 .39099 Mdot
.71571 .31209 Mdot
.71619 .39088 Mdot
.71667 .3122 Mdot
.71714 .39078 Mdot
.71762 .3123 Mdot
.7181 .39068 Mdot
.71857 .31241 Mdot
.71905 .39057 Mdot
.71952 .31251 Mdot
.72 .39047 Mdot
.72048 .31261 Mdot
.72095 .39037 Mdot
.72143 .31272 Mdot
.7219 .39026 Mdot
.72238 .31282 Mdot
.72286 .39016 Mdot
.72333 .31292 Mdot
.72381 .39006 Mdot
.72429 .31303 Mdot
.72476 .38996 Mdot
.72524 .31313 Mdot
.72571 .38985 Mdot
.72619 .31323 Mdot
.72667 .38975 Mdot
.72714 .31333 Mdot
.72762 .38965 Mdot
.7281 .31343 Mdot
.72857 .38955 Mdot
.72905 .31354 Mdot
.72952 .38945 Mdot
.73 .31364 Mdot
.73048 .38935 Mdot
.73095 .31374 Mdot
.73143 .38925 Mdot
.7319 .31384 Mdot
.73238 .38915 Mdot
.73286 .31394 Mdot
.73333 .38905 Mdot
.73381 .31404 Mdot
.73429 .38895 Mdot
.73476 .31414 Mdot
.73524 .38885 Mdot
.73571 .31424 Mdot
.73619 .38875 Mdot
.73667 .31433 Mdot
.73714 .38865 Mdot
.73762 .31443 Mdot
.7381 .38856 Mdot
.73857 .31453 Mdot
.73905 .38846 Mdot
.73952 .31463 Mdot
.74 .38836 Mdot
.74048 .31473 Mdot
.74095 .38826 Mdot
.74143 .31483 Mdot
.7419 .38817 Mdot
.74238 .31492 Mdot
.74286 .38807 Mdot
.74333 .31502 Mdot
.74381 .38797 Mdot
.74429 .31512 Mdot
.74476 .38787 Mdot
.74524 .31521 Mdot
.74571 .38778 Mdot
.74619 .31531 Mdot
.74667 .38768 Mdot
.74714 .31541 Mdot
.74762 .38759 Mdot
.7481 .3155 Mdot
.74857 .38749 Mdot
.74905 .3156 Mdot
.74952 .3874 Mdot
.75 .31569 Mdot
.75048 .3873 Mdot
.75095 .31579 Mdot
.75143 .38721 Mdot
.7519 .31588 Mdot
.75238 .38711 Mdot
.75286 .31598 Mdot
.75333 .38702 Mdot
.75381 .31607 Mdot
.75429 .38692 Mdot
.75476 .31617 Mdot
.75524 .38683 Mdot
.75571 .31626 Mdot
.75619 .38674 Mdot
.75667 .31636 Mdot
.75714 .38664 Mdot
.75762 .31645 Mdot
.7581 .38655 Mdot
.75857 .31654 Mdot
.75905 .38646 Mdot
.75952 .31663 Mdot
.76 .38637 Mdot
.76048 .31673 Mdot
.76095 .38627 Mdot
.76143 .31682 Mdot
.7619 .38618 Mdot
.76238 .31691 Mdot
.76286 .38609 Mdot
.76333 .317 Mdot
.76381 .386 Mdot
.76429 .3171 Mdot
.76476 .38591 Mdot
.76524 .31719 Mdot
.76571 .38582 Mdot
.76619 .31728 Mdot
.76667 .38572 Mdot
.76714 .31737 Mdot
.76762 .38563 Mdot
.7681 .31746 Mdot
.76857 .38554 Mdot
.76905 .31755 Mdot
.76952 .38545 Mdot
.77 .31764 Mdot
.77048 .38536 Mdot
.77095 .31773 Mdot
.77143 .38527 Mdot
.7719 .31782 Mdot
.77238 .38519 Mdot
.77286 .31791 Mdot
.77333 .3851 Mdot
.77381 .318 Mdot
.77429 .38501 Mdot
.77476 .31809 Mdot
.77524 .38492 Mdot
.77571 .31818 Mdot
.77619 .38483 Mdot
.77667 .31827 Mdot
.77714 .38474 Mdot
.77762 .31835 Mdot
.7781 .38465 Mdot
.77857 .31844 Mdot
.77905 .38457 Mdot
.77952 .31853 Mdot
.78 .38448 Mdot
.78048 .31862 Mdot
.78095 .38439 Mdot
.78143 .31871 Mdot
.7819 .3843 Mdot
.78238 .31879 Mdot
.78286 .38422 Mdot
.78333 .31888 Mdot
.78381 .38413 Mdot
.78429 .31897 Mdot
.78476 .38405 Mdot
.78524 .31905 Mdot
.78571 .38396 Mdot
.78619 .31914 Mdot
.78667 .38387 Mdot
.78714 .31923 Mdot
.78762 .38379 Mdot
.7881 .31931 Mdot
.78857 .3837 Mdot
.78905 .3194 Mdot
.78952 .38362 Mdot
.79 .31948 Mdot
.79048 .38353 Mdot
.79095 .31957 Mdot
.79143 .38345 Mdot
.7919 .31965 Mdot
.79238 .38336 Mdot
.79286 .31974 Mdot
.79333 .38328 Mdot
.79381 .31982 Mdot
.79429 .38319 Mdot
.79476 .31991 Mdot
.79524 .38311 Mdot
.79571 .31999 Mdot
.79619 .38303 Mdot
.79667 .32007 Mdot
.79714 .38294 Mdot
.79762 .32016 Mdot
.7981 .38286 Mdot
.79857 .32024 Mdot
.79905 .38278 Mdot
.79952 .32032 Mdot
.8 .38269 Mdot
.80048 .32041 Mdot
.80095 .38261 Mdot
.80143 .32049 Mdot
.8019 .38253 Mdot
.80238 .32057 Mdot
.80286 .38245 Mdot
.80333 .32065 Mdot
.80381 .38237 Mdot
.80429 .32074 Mdot
.80476 .38228 Mdot
.80524 .32082 Mdot
.80571 .3822 Mdot
.80619 .3209 Mdot
.80667 .38212 Mdot
.80714 .32098 Mdot
.80762 .38204 Mdot
.8081 .32106 Mdot
.80857 .38196 Mdot
.80905 .32114 Mdot
.80952 .38188 Mdot
.81 .32122 Mdot
.81048 .3818 Mdot
.81095 .3213 Mdot
.81143 .38172 Mdot
.8119 .32138 Mdot
.81238 .38164 Mdot
.81286 .32146 Mdot
.81333 .38156 Mdot
.81381 .32154 Mdot
.81429 .38148 Mdot
.81476 .32162 Mdot
.81524 .3814 Mdot
.81571 .3217 Mdot
.81619 .38132 Mdot
.81667 .32178 Mdot
.81714 .38124 Mdot
.81762 .32186 Mdot
.8181 .38116 Mdot
.81857 .32194 Mdot
.81905 .38109 Mdot
.81952 .32202 Mdot
.82 .38101 Mdot
.82048 .3221 Mdot
.82095 .38093 Mdot
.82143 .32218 Mdot
.8219 .38085 Mdot
.82238 .32225 Mdot
.82286 .38077 Mdot
.82333 .32233 Mdot
.82381 .3807 Mdot
.82429 .32241 Mdot
.82476 .38062 Mdot
.82524 .32249 Mdot
.82571 .38054 Mdot
.82619 .32256 Mdot
.82667 .38047 Mdot
.82714 .32264 Mdot
.82762 .38039 Mdot
.8281 .32272 Mdot
.82857 .38031 Mdot
.82905 .32279 Mdot
.82952 .38024 Mdot
.83 .32287 Mdot
.83048 .38016 Mdot
.83095 .32295 Mdot
.83143 .38008 Mdot
.8319 .32302 Mdot
.83238 .38001 Mdot
.83286 .3231 Mdot
.83333 .37993 Mdot
.83381 .32317 Mdot
.83429 .37986 Mdot
.83476 .32325 Mdot
.83524 .37978 Mdot
.83571 .32332 Mdot
.83619 .37971 Mdot
.83667 .3234 Mdot
.83714 .37963 Mdot
.83762 .32347 Mdot
.8381 .37956 Mdot
.83857 .32355 Mdot
.83905 .37949 Mdot
.83952 .32362 Mdot
.84 .37941 Mdot
.84048 .3237 Mdot
.84095 .37934 Mdot
.84143 .32377 Mdot
.8419 .37926 Mdot
.84238 .32384 Mdot
.84286 .37919 Mdot
.84333 .32392 Mdot
.84381 .37912 Mdot
.84429 .32399 Mdot
.84476 .37904 Mdot
.84524 .32407 Mdot
.84571 .37897 Mdot
.84619 .32414 Mdot
.84667 .3789 Mdot
.84714 .32421 Mdot
.84762 .37883 Mdot
.8481 .32428 Mdot
.84857 .37875 Mdot
.84905 .32436 Mdot
.84952 .37868 Mdot
.85 .32443 Mdot
.85048 .37861 Mdot
.85095 .3245 Mdot
.85143 .37854 Mdot
.8519 .32457 Mdot
.85238 .37847 Mdot
.85286 .32464 Mdot
.85333 .3784 Mdot
.85381 .32472 Mdot
.85429 .37833 Mdot
.85476 .32479 Mdot
.85524 .37825 Mdot
.85571 .32486 Mdot
.85619 .37818 Mdot
.85667 .32493 Mdot
.85714 .37811 Mdot
.85762 .325 Mdot
.8581 .37804 Mdot
.85857 .32507 Mdot
.85905 .37797 Mdot
.85952 .32514 Mdot
.86 .3779 Mdot
.86048 .32521 Mdot
.86095 .37783 Mdot
.86143 .32528 Mdot
.8619 .37776 Mdot
.86238 .32535 Mdot
.86286 .37769 Mdot
.86333 .32542 Mdot
.86381 .37762 Mdot
.86429 .32549 Mdot
.86476 .37756 Mdot
.86524 .32556 Mdot
.86571 .37749 Mdot
.86619 .32563 Mdot
.86667 .37742 Mdot
.86714 .3257 Mdot
.86762 .37735 Mdot
.8681 .32576 Mdot
.86857 .37728 Mdot
.86905 .32583 Mdot
.86952 .37721 Mdot
.87 .3259 Mdot
.87048 .37715 Mdot
.87095 .32597 Mdot
.87143 .37708 Mdot
.8719 .32604 Mdot
.87238 .37701 Mdot
.87286 .32611 Mdot
.87333 .37694 Mdot
.87381 .32617 Mdot
.87429 .37688 Mdot
.87476 .32624 Mdot
.87524 .37681 Mdot
.87571 .32631 Mdot
.87619 .37674 Mdot
.87667 .32637 Mdot
.87714 .37667 Mdot
.87762 .32644 Mdot
.8781 .37661 Mdot
.87857 .32651 Mdot
.87905 .37654 Mdot
.87952 .32657 Mdot
.88 .37648 Mdot
.88048 .32664 Mdot
.88095 .37641 Mdot
.88143 .32671 Mdot
.8819 .37634 Mdot
.88238 .32677 Mdot
.88286 .37628 Mdot
.88333 .32684 Mdot
.88381 .37621 Mdot
.88429 .3269 Mdot
.88476 .37615 Mdot
.88524 .32697 Mdot
.88571 .37608 Mdot
.88619 .32704 Mdot
.88667 .37602 Mdot
.88714 .3271 Mdot
.88762 .37595 Mdot
.8881 .32717 Mdot
.88857 .37589 Mdot
.88905 .32723 Mdot
.88952 .37582 Mdot
.89 .32729 Mdot
.89048 .37576 Mdot
.89095 .32736 Mdot
.89143 .37569 Mdot
.8919 .32742 Mdot
.89238 .37563 Mdot
.89286 .32749 Mdot
.89333 .37557 Mdot
.89381 .32755 Mdot
.89429 .3755 Mdot
.89476 .32762 Mdot
.89524 .37544 Mdot
.89571 .32768 Mdot
.89619 .37538 Mdot
.89667 .32774 Mdot
.89714 .37531 Mdot
.89762 .32781 Mdot
.8981 .37525 Mdot
.89857 .32787 Mdot
.89905 .37519 Mdot
.89952 .32793 Mdot
.9 .37513 Mdot
.90048 .32799 Mdot
.90095 .37506 Mdot
.90143 .32806 Mdot
.9019 .375 Mdot
.90238 .32812 Mdot
.90286 .37494 Mdot
.90333 .32818 Mdot
.90381 .37488 Mdot
.90429 .32824 Mdot
.90476 .37482 Mdot
.90524 .32831 Mdot
.90571 .37475 Mdot
.90619 .32837 Mdot
.90667 .37469 Mdot
.90714 .32843 Mdot
.90762 .37463 Mdot
.9081 .32849 Mdot
.90857 .37457 Mdot
.90905 .32855 Mdot
.90952 .37451 Mdot
.91 .32861 Mdot
.91048 .37445 Mdot
.91095 .32867 Mdot
.91143 .37439 Mdot
.9119 .32873 Mdot
.91238 .37433 Mdot
.91286 .32879 Mdot
.91333 .37427 Mdot
.91381 .32886 Mdot
.91429 .37421 Mdot
.91476 .32892 Mdot
.91524 .37415 Mdot
.91571 .32898 Mdot
.91619 .37409 Mdot
.91667 .32904 Mdot
.91714 .37403 Mdot
.91762 .3291 Mdot
.9181 .37397 Mdot
.91857 .32916 Mdot
.91905 .37391 Mdot
.91952 .32921 Mdot
.92 .37385 Mdot
.92048 .32927 Mdot
.92095 .37379 Mdot
.92143 .32933 Mdot
.9219 .37373 Mdot
.92238 .32939 Mdot
.92286 .37367 Mdot
.92333 .32945 Mdot
.92381 .37361 Mdot
.92429 .32951 Mdot
.92476 .37356 Mdot
.92524 .32957 Mdot
.92571 .3735 Mdot
.92619 .32963 Mdot
.92667 .37344 Mdot
.92714 .32968 Mdot
.92762 .37338 Mdot
.9281 .32974 Mdot
.92857 .37332 Mdot
.92905 .3298 Mdot
.92952 .37327 Mdot
.93 .32986 Mdot
.93048 .37321 Mdot
.93095 .32992 Mdot
.93143 .37315 Mdot
.9319 .32997 Mdot
.93238 .37309 Mdot
.93286 .33003 Mdot
.93333 .37304 Mdot
.93381 .33009 Mdot
.93429 .37298 Mdot
.93476 .33015 Mdot
.93524 .37292 Mdot
.93571 .3302 Mdot
.93619 .37287 Mdot
.93667 .33026 Mdot
.93714 .37281 Mdot
.93762 .33032 Mdot
.9381 .37275 Mdot
.93857 .33037 Mdot
.93905 .3727 Mdot
.93952 .33043 Mdot
.94 .37264 Mdot
.94048 .33048 Mdot
.94095 .37259 Mdot
.94143 .33054 Mdot
.9419 .37253 Mdot
.94238 .3306 Mdot
.94286 .37247 Mdot
.94333 .33065 Mdot
.94381 .37242 Mdot
.94429 .33071 Mdot
.94476 .37236 Mdot
.94524 .33076 Mdot
.94571 .37231 Mdot
.94619 .33082 Mdot
.94667 .37225 Mdot
.94714 .33087 Mdot
.94762 .3722 Mdot
.9481 .33093 Mdot
.94857 .37214 Mdot
.94905 .33098 Mdot
.94952 .37209 Mdot
.95 .33104 Mdot
.95048 .37204 Mdot
.95095 .33109 Mdot
.95143 .37198 Mdot
.9519 .33115 Mdot
.95238 .37193 Mdot
.95286 .3312 Mdot
.95333 .37187 Mdot
.95381 .33125 Mdot
.95429 .37182 Mdot
.95476 .33131 Mdot
.95524 .37177 Mdot
.95571 .33136 Mdot
.95619 .37171 Mdot
.95667 .33142 Mdot
.95714 .37166 Mdot
.95762 .33147 Mdot
.9581 .37161 Mdot
.95857 .33152 Mdot
.95905 .37155 Mdot
.95952 .33158 Mdot
.96 .3715 Mdot
.96048 .33163 Mdot
.96095 .37145 Mdot
.96143 .33168 Mdot
.9619 .37139 Mdot
.96238 .33174 Mdot
.96286 .37134 Mdot
.96333 .33179 Mdot
.96381 .37129 Mdot
.96429 .33184 Mdot
.96476 .37124 Mdot
.96524 .33189 Mdot
.96571 .37119 Mdot
.96619 .33195 Mdot
.96667 .37113 Mdot
.96714 .332 Mdot
.96762 .37108 Mdot
.9681 .33205 Mdot
.96857 .37103 Mdot
.96905 .3321 Mdot
.96952 .37098 Mdot
.97 .33215 Mdot
.97048 .37093 Mdot
.97095 .3322 Mdot
.97143 .37088 Mdot
.9719 .33226 Mdot
.97238 .37082 Mdot
.97286 .33231 Mdot
.97333 .37077 Mdot
.97381 .33236 Mdot
.97429 .37072 Mdot
.97476 .33241 Mdot
.97524 .37067 Mdot
.97571 .33246 Mdot
.97619 .37062 Mdot
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{288, 177.938},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40004P0000/B000`400?l00000o`00003oo`3ooolQ
0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00C03oool3000000@0oooo0P00
00040?ooo`800000;P3oool4000000<0oooo0P0000040?ooo`800000103oool2000002X0oooo1000
00020?ooo`<00000103oool2000000@0oooo0P00000[0?ooo`@000000`3oool2000000@0oooo0P00
00040?ooo`8000000`3oool004l0oooo00@000000?ooo`3oool000000P3oool010000000oooo0?oo
o`0000020?ooo`030000003oool0oooo02d0oooo00D000000?ooo`3oool0oooo000000020?ooo`04
0000003oool0oooo00000080oooo00@000000?ooo`3oool000000P3oool00`000000oooo0?ooo`0Y
0?ooo`030000003oool0oooo00@0oooo00@000000?ooo`3oool000000P3oool010000000oooo0?oo
o`0000020?ooo`030000003oool0oooo02P0oooo00<000000?ooo`3oool00`3oool010000000oooo
0?ooo`0000020?ooo`040000003oool0oooo00000080oooo00@000000?ooo`3oool000000P3oool0
04l0oooo00@000000?ooo`3oool000000P3oool010000000oooo0?ooo`0000020?ooo`030000003o
ool0oooo02d0oooo00D000000?ooo`3oool0oooo000000020?ooo`040000003oool0oooo00000080
oooo00@000000?ooo`3oool000000P3oool00`000000oooo0?ooo`0Y0?ooo`030000003oool0oooo
00@0oooo00@000000?ooo`3oool000000P3oool010000000oooo0?ooo`0000020?ooo`030000003o
ool0oooo02T0oooo00<000000?ooo`3oool00P3oool010000000oooo0?ooo`0000020?ooo`040000
003oool0oooo00000080oooo00@000000?ooo`3oool000000P3oool004`0oooo0`0000030?ooo`04
0000003oool0oooo00000080oooo00@000000?ooo`3oool00000;`3oool01@000000oooo0?ooo`3o
ool000000080oooo00@000000?ooo`3oool000000P3oool010000000oooo0?ooo`0000020?ooo`03
0000003oool0oooo02T0oooo00@000000?ooo`3oool0oooo0`0000030?ooo`040000003oool0oooo
00000080oooo00@000000?ooo`3oool00000;03oool01@000000oooo0?ooo`3oool000000080oooo
00@000000?ooo`3oool000000P3oool010000000oooo0?ooo`0000020?ooo`4000000@3oool10?oo
o`00C03oool00`000000oooo0?ooo`030?ooo`040000003oool0oooo00000080oooo00@000000?oo
o`3oool00000;`3oool01@000000oooo0?ooo`3oool000000080oooo00@000000?ooo`3oool00000
0P3oool010000000oooo0?ooo`0000020?ooo`030000003oool0oooo02T0oooo00D000000?ooo`3o
ool0oooo000000050?ooo`040000003oool0oooo00000080oooo00@000000?ooo`3oool00000;@3o
ool010000000oooo0?ooo`0000020?ooo`040000003oool0oooo00000080oooo00@000000?ooo`3o
ool000000P3oool100000040oooo0@3oool004`0oooo00<000000?ooo`3oool00`3oool010000000
oooo0?ooo`0000020?ooo`040000003oool0oooo000002d0oooo0`0000030?ooo`040000003oool0
oooo00000080oooo00@000000?ooo`3oool000000P3oool010000000oooo0?ooo`00000Y0?ooo`<0
00000`3oool00`000000oooo0?ooo`030?ooo`040000003oool0oooo00000080oooo00@000000?oo
o`3oool00000:P3oool010000000oooo0?ooo`0000020?ooo`040000003oool0oooo00000080oooo
00@000000?ooo`3oool000000P3oool010000000oooo0?ooo`0000020?ooo`005@3oool00`000000
oooo0?ooo`0d0?ooo`@000000`3oool2000000@0oooo0P00000`0?ooo`030000003oool0oooo0080
oooo0P0000040?ooo`800000103oool2000002`0oooo00@000000?ooo`3oool0oooo100000030?oo
o`800000103oool2000002`0oooo0P0000040?ooo`800000103oool2000000@0oooo0P0000030?oo
o`005@3oool00`000000oooo0?ooo`3o0?ooo`T0oooo000E0?ooo`030000003oool0oooo0?l0oooo
2@3oool001D0oooo00<000000?ooo`3oool0o`3oool90?ooo`003P3ooooo000000d000001P3oool0
01D0oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo
00X0oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo
00X0oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo
00X0oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo
00X0oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo
00X0oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo
00X0oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`0:0?ooo`030000003oool0oooo
00X0oooo000E0?ooo`030000003oool0oooo03`0oooo00<000000?ooo`3oool0?@3oool00`000000
oooo0?ooo`0l0?ooo`030000003oool0oooo03d0oooo00<000000?ooo`3oool02P3oool001D0oooo
00<000000?ooo`3oool0o`3oool90?ooo`005@3oool00`000000oooo0?ooo`3o0?ooo`T0oooo000E
0?ooo`030000003oool0oooo0?l0oooo2@3oool001D0oooo0P00003o0?ooo`X0oooo000E0?ooo`03
0000003oool0oooo0?l0oooo2@3oool001D0oooo00<000000?ooo`3oool0o`3oool90?ooo`005@3o
ool00`000000oooo0?ooo`3o0?ooo`T0oooo000D0?ooo`800000o`3oool;0?ooo`005@3oool20000
0?l0oooo2P3oool001D0oooo00<000000?ooo`3oool0o`3oool90?ooo`005@3oool00`000000oooo
0?ooo`3o0?ooo`T0oooo000E0?ooo`800000o`3oool:0?ooo`005@3oool200000?l0oooo2P3oool0
01D0oooo0P00003o0?ooo`X0oooo000E0?ooo`<00000o`3oool90?ooo`005@3oool400000?l0oooo
203oool001D0oooo00<000000?ooo`0000000P00003o0?ooo`L0oooo000E0?ooo`030000003oool0
oooo00@00000o`3oool50?ooo`005@3oool00`000000oooo0?ooo`020?ooo`<00000o`3oool40?oo
o`005@3oool00`000000oooo0?ooo`030?ooo`<00000o`3oool30?ooo`005@3oool2000000D0oooo
1000003o0?ooo`40oooo000E0?ooo`030000003oool0oooo00H0oooo0`00003o0?ooo`005@3oool0
0`000000oooo0?ooo`070?ooo`@00000o@3oool001D0oooo00<000000?ooo`3oool0203oool40000
0?`0oooo00020?ooo`800000103oool00`000000oooo0?ooo`020?ooo`@00000103oool00`000000
oooo0?ooo`0:0?ooo`@00000nP3oool000050?ooo`000000oooo0?ooo`0000002P3oool00`000000
oooo0?ooo`030?ooo`030000003oool0oooo00/0oooo1000003i0?ooo`0000D0oooo0000003oool0
oooo0000000:0?ooo`030000003oool0oooo00<0oooo0P00000>0?ooo`@00000m`3oool000050?oo
o`000000oooo0?ooo`0000002P3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo00h0
oooo1000003f0?ooo`0000D0oooo0000003oool0oooo0000000:0?ooo`030000003oool0oooo00<0
oooo00<000000?ooo`3oool0403oool400000?@0oooo00001@3oool000000?ooo`3oool0000000P0
oooo0`0000050?ooo`030000003oool0oooo0180oooo1000003b0?ooo`000P3oool2000000/0oooo
00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`0C0?ooo`@00000l@3oool001D0oooo00<0
00000?ooo`3oool05@3oool400000>l0oooo000E0?ooo`800000603oool400000>d0oooo000E0?oo
o`030000003oool0oooo01P0oooo1@00003[0?ooo`005@3oool00`000000oooo0?ooo`0J0?ooo`@0
0000jP3oool001D0oooo00<000000?ooo`3oool0703oool400000>P0oooo000E0?ooo`030000003o
ool0oooo01h0oooo1000003V0?ooo`005@3oool00`000000oooo0?ooo`0P0?ooo`@00000i03oool0
01D0oooo0P00000R0?ooo`D00000hP3oool001D0oooo00<000000?ooo`3oool08`3oool500000>00
oooo000E0?ooo`030000003oool0oooo02D0oooo1@00003N0?ooo`005@3oool00`000000oooo0?oo
o`0X0?ooo`@00000g03oool001D0oooo00<000000?ooo`3oool0:P3oool500000=T0oooo000E0?oo
o`800000;@3oool500000=L0oooo000E0?ooo`030000003oool0oooo02h0oooo1@00003E0?ooo`00
5@3oool00`000000oooo0?ooo`0`0?ooo`D00000d`3oool001D0oooo00<000000?ooo`3oool0<P3o
ool600000=00oooo000E0?ooo`030000003oool0oooo03D0oooo1@00003>0?ooo`005@3oool00`00
0000oooo0?ooo`0g0?ooo`H00000b`3oool001D0oooo0P00000k0?ooo`D00000b@3oool001D0oooo
00<000000?ooo`3oool0?03oool600000<H0oooo000E0?ooo`030000003oool0oooo03l0oooo1P00
00330?ooo`005@3oool00`000000oooo0?ooo`110?ooo`H00000`@3oool00080oooo0P0000040?oo
o`030000003oool0oooo0080oooo100000040?ooo`030000003oool0oooo04@0oooo1P00002n0?oo
o`0000D0oooo0000003oool0oooo000000080?ooo`030000003oool0oooo00D0oooo00<000000?oo
o`3oool0A`3oool600000;/0oooo00001@3oool000000?ooo`3oool0000000T0oooo00<000000?oo
o`3oool0103oool2000004X0oooo1`00002h0?ooo`0000D0oooo0000003oool0oooo0000000:0?oo
o`030000003oool0oooo00<0oooo00<000000?ooo`3oool0C@3oool600000;D0oooo00001@3oool0
00000?ooo`3oool0000000/0oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`1@0?oo
o`L00000/@3oool000050?ooo`000000oooo0?ooo`000000203oool010000000oooo0?ooo`000004
0?ooo`030000003oool0oooo05<0oooo1`00002^0?ooo`000P3oool2000000X0oooo0P0000050?oo
o`030000003oool0oooo05H0oooo2000002Z0?ooo`005@3oool00`000000oooo0?ooo`1I0?ooo`P0
0000Y`3oool001D0oooo0P00001N0?ooo`P00000X`3oool001D0oooo00<000000?ooo`3oool0H@3o
ool8000009l0oooo000E0?ooo`030000003oool0oooo06@0oooo2@00002K0?ooo`005@3oool00`00
0000oooo0?ooo`1X0?ooo`X00000UP3oool001D0oooo00<000000?ooo`3oool0K@3oool900000980
oooo000E0?ooo`030000003oool0oooo0740oooo2P00002=0?ooo`005@3oool2000007H0oooo2`00
00280?ooo`005@3oool00`000000oooo0?ooo`1j0?ooo`/00000P`3oool001D0oooo00<000000?oo
o`3oool0O`3oool<000007d0oooo000E0?ooo`030000003oool0oooo08@0oooo3@00001g0?ooo`00
5@3oool00`000000oooo0?ooo`2:0?ooo`d00000L@3oool001D0oooo0P00002A0?ooo`h00000JP3o
ool001D0oooo00<000000?ooo`3oool0UP3oool?000006<0oooo000E0?ooo`030000003oool0oooo
09d0oooo4000001K0?ooo`005@3oool00`000000oooo0?ooo`2T0?oooa400000D`3oool001D0oooo
00<000000?ooo`3oool0[03ooolC000004T0oooo000E0?ooo`030000003oool0oooo0;D0oooo5000
000o0?ooo`005@3oool200000;l0oooo5`00000c0?ooo`005@3oool00`000000oooo0?ooo`390?oo
oaT000009P3oool001D0oooo00<000000?ooo`3oool0e03ooolN000001H0oooo000E0?ooo`030000
003oool0oooo0>80oooo6P00000<0?ooo`000P3oool2000000@0oooo00<000000?ooo`3oool00`3o
ool2000000D0oooo00<000000?ooo`3oool0l@3oool;000000`0oooo00001@3oool000000?ooo`3o
ool0000000P0oooo00@000000?ooo`3oool00000103oool00`000000oooo0?ooo`3o0?ooo`T0oooo
00001@3oool000000?ooo`3oool0000000/0oooo00<000000?ooo`3oool00P3oool200000?l0oooo
2P3oool000050?ooo`000000oooo0?ooo`0000002@3oool2000000D0oooo00<000000?ooo`3oool0
o`3oool90?ooo`0000D0oooo0000003oool0oooo0000000;0?ooo`030000003oool0oooo0080oooo
00<000000?ooo`3oool0o`3oool90?ooo`0000D0oooo0000003oool0oooo000000080?ooo`040000
003oool0oooo000000@0oooo00<000000?ooo`3oool0o`3oool90?ooo`000P3oool2000000X0oooo
0P0000050?ooo`030000003oool0oooo0?l0oooo2@3oool001D0oooo00<000000?ooo`3oool0o`3o
ool90?ooo`005@3oool200000?l0oooo2P3oool001D0oooo00<000000?ooo`3oool0m@3oool70000
00`0oooo000E0?ooo`030000003oool0oooo0>@0oooo6000000<0?ooo`005@3oool00`000000oooo
0?ooo`3F0?ooob0000004P3oool001D0oooo00<000000?ooo`3oool0bP3ooolL00000280oooo000E
0?ooo`030000003oool0oooo0;l0oooo6@00000`0?ooo`005@3oool200000;L0oooo5P00000l0?oo
o`005@3oool00`000000oooo0?ooo`2]0?oooa@00000A`3oool001D0oooo00<000000?ooo`3oool0
Y@3ooolB00000540oooo000E0?ooo`030000003oool0oooo09d0oooo4P00001I0?ooo`005@3oool0
0`000000oooo0?ooo`2G0?oooa000000H@3oool001D0oooo0P00002A0?ooo`l00000J@3oool001D0
oooo00<000000?ooo`3oool0RP3oool>00000700oooo000E0?ooo`030000003oool0oooo08@0oooo
3P00001f0?ooo`005@3oool00`000000oooo0?ooo`1o0?ooo`d00000O03oool001D0oooo00<00000
0?ooo`3oool0NP3oool<00000880oooo000E0?ooo`030000003oool0oooo07D0oooo300000270?oo
o`005@3oool200000780oooo2`00002<0?ooo`005@3oool00`000000oooo0?ooo`1/0?ooo`/00000
T@3oool001D0oooo00<000000?ooo`3oool0J03oool:000009H0oooo000E0?ooo`030000003oool0
oooo06@0oooo2P00002J0?ooo`000P3oool2000000@0oooo00<000000?ooo`3oool0103oool00`00
0000oooo0?ooo`030?ooo`030000003oool0oooo0600oooo2P00002N0?ooo`0000D0oooo0000003o
ool0oooo0000000:0?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool0G@3oool90000
0:80oooo00001@3oool000000?ooo`3oool0000000L0oooo1@0000040?ooo`800000FP3oool90000
0:H0oooo00001@3oool000000?ooo`3oool0000000L0oooo00@000000?ooo`3oool000001@3oool0
0`000000oooo0?ooo`1F0?ooo`P00000ZP3oool000050?ooo`000000oooo0?ooo`000000203oool0
0`000000oooo000000050?ooo`030000003oool0oooo0580oooo2@00002]0?ooo`0000D0oooo0000
003oool0oooo000000090?ooo`8000001@3oool00`000000oooo0?ooo`1?0?ooo`P00000/@3oool0
0080oooo0P00000;0?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool0C03oool80000
0;@0oooo000E0?ooo`030000003oool0oooo04T0oooo2000002g0?ooo`005@3oool2000004L0oooo
2000002j0?ooo`005@3oool00`000000oooo0?ooo`130?ooo`P00000_@3oool001D0oooo00<00000
0?ooo`3oool0@@3oool700000<00oooo000E0?ooo`030000003oool0oooo03h0oooo1`0000330?oo
o`005@3oool00`000000oooo0?ooo`0k0?ooo`L00000aP3oool001D0oooo00<000000?ooo`3oool0
>@3oool600000<T0oooo000E0?ooo`800000=`3oool700000</0oooo000E0?ooo`800000=@3oool6
00000<h0oooo000E0?ooo`800000<`3oool600000=00oooo000E0?ooo`030000003oool0oooo02l0
oooo1`00003B0?ooo`005@3oool00`000000oooo0?ooo`0]0?ooo`H00000e@3oool001D0oooo00<0
00000?ooo`3oool0:`3oool600000=L0oooo000E0?ooo`800000:P3oool600000=T0oooo000E0?oo
o`030000003oool0oooo02H0oooo1P00003L0?ooo`005@3oool00`000000oooo0?ooo`0T0?ooo`H0
0000gP3oool001D0oooo00<000000?ooo`3oool08P3oool600000>00oooo000E0?ooo`030000003o
ool0oooo0240oooo1@00003R0?ooo`005@3oool200000200oooo1@00003T0?ooo`005@3oool00`00
0000oooo0?ooo`0L0?ooo`H00000iP3oool001D0oooo00<000000?ooo`3oool06`3oool500000>P0
oooo000E0?ooo`030000003oool0oooo01T0oooo1@00003Z0?ooo`000P3oool2000000@0oooo00<0
00000?ooo`3oool00P3oool3000000D0oooo00<000000?ooo`3oool05`3oool500000>`0oooo0000
1@3oool000000?ooo`3oool0000000/0oooo00<000000?ooo`3oool00P3oool2000001H0oooo1P00
003]0?ooo`0000D0oooo0000003oool0oooo0000000;0?ooo`030000003oool0oooo0080oooo0P00
000E0?ooo`D00000k`3oool000050?ooo`000000oooo0?ooo`000000203oool3000000D0oooo00<0
00000?ooo`3oool04P3oool500000?40oooo00001@3oool000000?ooo`3oool0000000P0oooo00<0
00000?ooo`3oool01@3oool00`000000oooo0?ooo`0@0?ooo`D00000l`3oool000050?ooo`000000
oooo0?ooo`000000203oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00l0oooo1@00
003d0?ooo`000P3oool2000000T0oooo100000040?ooo`8000003P3oool500000?H0oooo000E0?oo
o`800000303oool500000?P0oooo000E0?ooo`8000002P3oool600000?T0oooo000E0?ooo`800000
2@3oool500000?/0oooo000E0?ooo`<000001P3oool500000?d0oooo000E0?ooo`<00000103oool6
00000?h0oooo000E0?ooo`<000000P3oool600000?l0oooo0@3oool001D0oooo00<000000?ooo`00
00001P00003o0?ooo`<0oooo000E0?ooo`80000000<0oooo0000000000000P00003o0?ooo`D0oooo
000E0?ooo`030000003oool0oooo0?l0oooo2@3oool001D0oooo00<000000?ooo`3oool0o`3oool9
0?ooo`005@3oool00`000000oooo0?ooo`3o0?ooo`T0oooo000E0?ooo`030000003oool0oooo0?l0
oooo2@3oool00?l0oooo8@3oool00001\
\>"],
  ImageRangeCache->{{{0, 287}, {176.938, 0}} -> {-168.177, -0.049166, \
7.88432, 0.00344159}}],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(f[n]/\((\((\(-15276059673\)/692875)\)^n/n)\) /. n \[Rule] 1999 // 
      N\)], "Input"],

Cell[BoxData[
    \(0.29126752085641117`\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(\(ListPlot[
      Table[f[n]/\((\((\(-95843618\)/4423)\)^n/n)\), {n, 1, 
          2000}]]\)\(\ \)\( (*\ p0 + 1/100\ *) \)\)\)], "Input"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
0.0238095 0.00047619 0.0147151 1.06644 [
[.2619 .00222 -9 -9 ]
[.2619 .00222 9 0 ]
[.5 .00222 -12 -9 ]
[.5 .00222 12 0 ]
[.7381 .00222 -12 -9 ]
[.7381 .00222 12 0 ]
[.97619 .00222 -12 -9 ]
[.97619 .00222 12 0 ]
[.01131 .12136 -18 -4.5 ]
[.01131 .12136 0 4.5 ]
[.01131 .228 -18 -4.5 ]
[.01131 .228 0 4.5 ]
[.01131 .33465 -18 -4.5 ]
[.01131 .33465 0 4.5 ]
[.01131 .44129 -18 -4.5 ]
[.01131 .44129 0 4.5 ]
[.01131 .54793 -18 -4.5 ]
[.01131 .54793 0 4.5 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.2619 .01472 m
.2619 .02097 L
s
[(500)] .2619 .00222 0 1 Mshowa
.5 .01472 m
.5 .02097 L
s
[(1000)] .5 .00222 0 1 Mshowa
.7381 .01472 m
.7381 .02097 L
s
[(1500)] .7381 .00222 0 1 Mshowa
.97619 .01472 m
.97619 .02097 L
s
[(2000)] .97619 .00222 0 1 Mshowa
.125 Mabswid
.07143 .01472 m
.07143 .01847 L
s
.11905 .01472 m
.11905 .01847 L
s
.16667 .01472 m
.16667 .01847 L
s
.21429 .01472 m
.21429 .01847 L
s
.30952 .01472 m
.30952 .01847 L
s
.35714 .01472 m
.35714 .01847 L
s
.40476 .01472 m
.40476 .01847 L
s
.45238 .01472 m
.45238 .01847 L
s
.54762 .01472 m
.54762 .01847 L
s
.59524 .01472 m
.59524 .01847 L
s
.64286 .01472 m
.64286 .01847 L
s
.69048 .01472 m
.69048 .01847 L
s
.78571 .01472 m
.78571 .01847 L
s
.83333 .01472 m
.83333 .01847 L
s
.88095 .01472 m
.88095 .01847 L
s
.92857 .01472 m
.92857 .01847 L
s
.25 Mabswid
0 .01472 m
1 .01472 L
s
.02381 .12136 m
.03006 .12136 L
s
[(0.1)] .01131 .12136 1 0 Mshowa
.02381 .228 m
.03006 .228 L
s
[(0.2)] .01131 .228 1 0 Mshowa
.02381 .33465 m
.03006 .33465 L
s
[(0.3)] .01131 .33465 1 0 Mshowa
.02381 .44129 m
.03006 .44129 L
s
[(0.4)] .01131 .44129 1 0 Mshowa
.02381 .54793 m
.03006 .54793 L
s
[(0.5)] .01131 .54793 1 0 Mshowa
.125 Mabswid
.02381 .03604 m
.02756 .03604 L
s
.02381 .05737 m
.02756 .05737 L
s
.02381 .0787 m
.02756 .0787 L
s
.02381 .10003 m
.02756 .10003 L
s
.02381 .14269 m
.02756 .14269 L
s
.02381 .16402 m
.02756 .16402 L
s
.02381 .18535 m
.02756 .18535 L
s
.02381 .20667 m
.02756 .20667 L
s
.02381 .24933 m
.02756 .24933 L
s
.02381 .27066 m
.02756 .27066 L
s
.02381 .29199 m
.02756 .29199 L
s
.02381 .31332 m
.02756 .31332 L
s
.02381 .35598 m
.02756 .35598 L
s
.02381 .3773 m
.02756 .3773 L
s
.02381 .39863 m
.02756 .39863 L
s
.02381 .41996 m
.02756 .41996 L
s
.02381 .46262 m
.02756 .46262 L
s
.02381 .48395 m
.02756 .48395 L
s
.02381 .50528 m
.02756 .50528 L
s
.02381 .52661 m
.02756 .52661 L
s
.02381 .56926 m
.02756 .56926 L
s
.02381 .59059 m
.02756 .59059 L
s
.02381 .61192 m
.02756 .61192 L
s
.25 Mabswid
.02381 0 m
.02381 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
.008 w
.02429 .05272 Mdot
.02476 .49133 Mdot
.02524 .06585 Mdot
.02571 .54527 Mdot
.02619 .07018 Mdot
.02667 .56539 Mdot
.02714 .07239 Mdot
.02762 .57586 Mdot
.0281 .07376 Mdot
.02857 .58225 Mdot
.02905 .0747 Mdot
.02952 .58655 Mdot
.03 .0754 Mdot
.03048 .58963 Mdot
.03095 .07594 Mdot
.03143 .59194 Mdot
.0319 .07637 Mdot
.03238 .59373 Mdot
.03286 .07674 Mdot
.03333 .59516 Mdot
.03381 .07705 Mdot
.03429 .59631 Mdot
.03476 .07732 Mdot
.03524 .59727 Mdot
.03571 .07756 Mdot
.03619 .59807 Mdot
.03667 .07778 Mdot
.03714 .59874 Mdot
.03762 .07798 Mdot
.0381 .59932 Mdot
.03857 .07816 Mdot
.03905 .59982 Mdot
.03952 .07833 Mdot
.04 .60025 Mdot
.04048 .07848 Mdot
.04095 .60063 Mdot
.04143 .07863 Mdot
.0419 .60096 Mdot
.04238 .07877 Mdot
.04286 .60125 Mdot
.04333 .07891 Mdot
.04381 .6015 Mdot
.04429 .07903 Mdot
.04476 .60173 Mdot
.04524 .07916 Mdot
.04571 .60193 Mdot
.04619 .07928 Mdot
.04667 .60211 Mdot
.04714 .07939 Mdot
.04762 .60227 Mdot
.0481 .0795 Mdot
.04857 .60241 Mdot
.04905 .07961 Mdot
.04952 .60254 Mdot
.05 .07972 Mdot
.05048 .60265 Mdot
.05095 .07982 Mdot
.05143 .60275 Mdot
.0519 .07992 Mdot
.05238 .60284 Mdot
.05286 .08002 Mdot
.05333 .60291 Mdot
.05381 .08012 Mdot
.05429 .60298 Mdot
.05476 .08021 Mdot
.05524 .60304 Mdot
.05571 .08031 Mdot
.05619 .6031 Mdot
.05667 .0804 Mdot
.05714 .60314 Mdot
.05762 .08049 Mdot
.0581 .60318 Mdot
.05857 .08058 Mdot
.05905 .60322 Mdot
.05952 .08067 Mdot
.06 .60324 Mdot
.06048 .08076 Mdot
.06095 .60327 Mdot
.06143 .08085 Mdot
.0619 .60328 Mdot
.06238 .08094 Mdot
.06286 .6033 Mdot
.06333 .08102 Mdot
.06381 .60331 Mdot
.06429 .08111 Mdot
.06476 .60332 Mdot
.06524 .08119 Mdot
.06571 .60332 Mdot
.06619 .08127 Mdot
.06667 .60332 Mdot
.06714 .08136 Mdot
.06762 .60332 Mdot
.0681 .08144 Mdot
.06857 .60331 Mdot
.06905 .08152 Mdot
.06952 .6033 Mdot
.07 .0816 Mdot
.07048 .60329 Mdot
.07095 .08168 Mdot
.07143 .60328 Mdot
.0719 .08176 Mdot
.07238 .60326 Mdot
.07286 .08184 Mdot
.07333 .60324 Mdot
.07381 .08192 Mdot
.07429 .60322 Mdot
.07476 .082 Mdot
.07524 .6032 Mdot
.07571 .08208 Mdot
.07619 .60318 Mdot
.07667 .08216 Mdot
.07714 .60315 Mdot
.07762 .08224 Mdot
.0781 .60313 Mdot
.07857 .08232 Mdot
.07905 .6031 Mdot
.07952 .08239 Mdot
.08 .60307 Mdot
.08048 .08247 Mdot
.08095 .60304 Mdot
.08143 .08255 Mdot
.0819 .60301 Mdot
.08238 .08263 Mdot
.08286 .60298 Mdot
.08333 .0827 Mdot
.08381 .60294 Mdot
.08429 .08278 Mdot
.08476 .60291 Mdot
.08524 .08285 Mdot
.08571 .60287 Mdot
.08619 .08293 Mdot
.08667 .60283 Mdot
.08714 .08301 Mdot
.08762 .60279 Mdot
.0881 .08308 Mdot
.08857 .60275 Mdot
.08905 .08316 Mdot
.08952 .60271 Mdot
.09 .08323 Mdot
.09048 .60267 Mdot
.09095 .08331 Mdot
.09143 .60263 Mdot
.0919 .08338 Mdot
.09238 .60259 Mdot
.09286 .08346 Mdot
.09333 .60255 Mdot
.09381 .08353 Mdot
.09429 .6025 Mdot
.09476 .08361 Mdot
.09524 .60246 Mdot
.09571 .08368 Mdot
.09619 .60241 Mdot
.09667 .08375 Mdot
.09714 .60237 Mdot
.09762 .08383 Mdot
.0981 .60232 Mdot
.09857 .0839 Mdot
.09905 .60227 Mdot
.09952 .08398 Mdot
.1 .60223 Mdot
.10048 .08405 Mdot
.10095 .60218 Mdot
.10143 .08412 Mdot
.1019 .60213 Mdot
.10238 .0842 Mdot
.10286 .60208 Mdot
.10333 .08427 Mdot
.10381 .60203 Mdot
.10429 .08434 Mdot
.10476 .60198 Mdot
.10524 .08442 Mdot
.10571 .60193 Mdot
.10619 .08449 Mdot
.10667 .60188 Mdot
.10714 .08456 Mdot
.10762 .60183 Mdot
.1081 .08463 Mdot
.10857 .60178 Mdot
.10905 .08471 Mdot
.10952 .60173 Mdot
.11 .08478 Mdot
.11048 .60167 Mdot
.11095 .08485 Mdot
.11143 .60162 Mdot
.1119 .08492 Mdot
.11238 .60157 Mdot
.11286 .085 Mdot
.11333 .60152 Mdot
.11381 .08507 Mdot
.11429 .60146 Mdot
.11476 .08514 Mdot
.11524 .60141 Mdot
.11571 .08521 Mdot
.11619 .60135 Mdot
.11667 .08528 Mdot
.11714 .6013 Mdot
.11762 .08536 Mdot
.1181 .60125 Mdot
.11857 .08543 Mdot
.11905 .60119 Mdot
.11952 .0855 Mdot
.12 .60114 Mdot
.12048 .08557 Mdot
.12095 .60108 Mdot
.12143 .08564 Mdot
.1219 .60102 Mdot
.12238 .08571 Mdot
.12286 .60097 Mdot
.12333 .08578 Mdot
.12381 .60091 Mdot
.12429 .08586 Mdot
.12476 .60086 Mdot
.12524 .08593 Mdot
.12571 .6008 Mdot
.12619 .086 Mdot
.12667 .60074 Mdot
.12714 .08607 Mdot
.12762 .60069 Mdot
.1281 .08614 Mdot
.12857 .60063 Mdot
.12905 .08621 Mdot
.12952 .60057 Mdot
.13 .08628 Mdot
.13048 .60051 Mdot
.13095 .08635 Mdot
.13143 .60045 Mdot
.1319 .08642 Mdot
.13238 .6004 Mdot
.13286 .0865 Mdot
.13333 .60034 Mdot
.13381 .08657 Mdot
.13429 .60028 Mdot
.13476 .08664 Mdot
.13524 .60022 Mdot
.13571 .08671 Mdot
.13619 .60016 Mdot
.13667 .08678 Mdot
.13714 .6001 Mdot
.13762 .08685 Mdot
.1381 .60005 Mdot
.13857 .08692 Mdot
.13905 .59999 Mdot
.13952 .08699 Mdot
.14 .59993 Mdot
.14048 .08706 Mdot
.14095 .59987 Mdot
.14143 .08713 Mdot
.1419 .59981 Mdot
.14238 .0872 Mdot
.14286 .59975 Mdot
.14333 .08727 Mdot
.14381 .59969 Mdot
.14429 .08734 Mdot
.14476 .59963 Mdot
.14524 .08741 Mdot
.14571 .59957 Mdot
.14619 .08748 Mdot
.14667 .59951 Mdot
.14714 .08755 Mdot
.14762 .59945 Mdot
.1481 .08762 Mdot
.14857 .59939 Mdot
.14905 .08769 Mdot
.14952 .59933 Mdot
.15 .08776 Mdot
.15048 .59927 Mdot
.15095 .08783 Mdot
.15143 .59921 Mdot
.1519 .0879 Mdot
.15238 .59915 Mdot
.15286 .08797 Mdot
.15333 .59909 Mdot
.15381 .08804 Mdot
.15429 .59903 Mdot
.15476 .08811 Mdot
.15524 .59896 Mdot
.15571 .08818 Mdot
.15619 .5989 Mdot
.15667 .08825 Mdot
.15714 .59884 Mdot
.15762 .08832 Mdot
.1581 .59878 Mdot
.15857 .08839 Mdot
.15905 .59872 Mdot
.15952 .08846 Mdot
.16 .59866 Mdot
.16048 .08853 Mdot
.16095 .5986 Mdot
.16143 .0886 Mdot
.1619 .59854 Mdot
.16238 .08867 Mdot
.16286 .59847 Mdot
.16333 .08874 Mdot
.16381 .59841 Mdot
.16429 .08881 Mdot
.16476 .59835 Mdot
.16524 .08888 Mdot
.16571 .59829 Mdot
.16619 .08895 Mdot
.16667 .59823 Mdot
.16714 .08901 Mdot
.16762 .59816 Mdot
.1681 .08908 Mdot
.16857 .5981 Mdot
.16905 .08915 Mdot
.16952 .59804 Mdot
.17 .08922 Mdot
.17048 .59798 Mdot
.17095 .08929 Mdot
.17143 .59792 Mdot
.1719 .08936 Mdot
.17238 .59785 Mdot
.17286 .08943 Mdot
.17333 .59779 Mdot
.17381 .0895 Mdot
.17429 .59773 Mdot
.17476 .08957 Mdot
.17524 .59767 Mdot
.17571 .08964 Mdot
.17619 .5976 Mdot
.17667 .08971 Mdot
.17714 .59754 Mdot
.17762 .08977 Mdot
.1781 .59748 Mdot
.17857 .08984 Mdot
.17905 .59742 Mdot
.17952 .08991 Mdot
.18 .59735 Mdot
.18048 .08998 Mdot
.18095 .59729 Mdot
.18143 .09005 Mdot
.1819 .59723 Mdot
.18238 .09012 Mdot
.18286 .59717 Mdot
.18333 .09019 Mdot
.18381 .5971 Mdot
.18429 .09026 Mdot
.18476 .59704 Mdot
.18524 .09033 Mdot
.18571 .59698 Mdot
.18619 .09039 Mdot
.18667 .59691 Mdot
.18714 .09046 Mdot
.18762 .59685 Mdot
.1881 .09053 Mdot
.18857 .59679 Mdot
.18905 .0906 Mdot
.18952 .59673 Mdot
.19 .09067 Mdot
.19048 .59666 Mdot
.19095 .09074 Mdot
.19143 .5966 Mdot
.1919 .09081 Mdot
.19238 .59654 Mdot
.19286 .09087 Mdot
.19333 .59647 Mdot
.19381 .09094 Mdot
.19429 .59641 Mdot
.19476 .09101 Mdot
.19524 .59635 Mdot
.19571 .09108 Mdot
.19619 .59628 Mdot
.19667 .09115 Mdot
.19714 .59622 Mdot
.19762 .09122 Mdot
.1981 .59616 Mdot
.19857 .09128 Mdot
.19905 .59609 Mdot
.19952 .09135 Mdot
.2 .59603 Mdot
.20048 .09142 Mdot
.20095 .59597 Mdot
.20143 .09149 Mdot
.2019 .5959 Mdot
.20238 .09156 Mdot
.20286 .59584 Mdot
.20333 .09163 Mdot
.20381 .59578 Mdot
.20429 .09169 Mdot
.20476 .59571 Mdot
.20524 .09176 Mdot
.20571 .59565 Mdot
.20619 .09183 Mdot
.20667 .59559 Mdot
.20714 .0919 Mdot
.20762 .59552 Mdot
.2081 .09197 Mdot
.20857 .59546 Mdot
.20905 .09203 Mdot
.20952 .59539 Mdot
.21 .0921 Mdot
.21048 .59533 Mdot
.21095 .09217 Mdot
.21143 .59527 Mdot
.2119 .09224 Mdot
.21238 .5952 Mdot
.21286 .09231 Mdot
.21333 .59514 Mdot
.21381 .09237 Mdot
.21429 .59508 Mdot
.21476 .09244 Mdot
.21524 .59501 Mdot
.21571 .09251 Mdot
.21619 .59495 Mdot
.21667 .09258 Mdot
.21714 .59488 Mdot
.21762 .09264 Mdot
.2181 .59482 Mdot
.21857 .09271 Mdot
.21905 .59476 Mdot
.21952 .09278 Mdot
.22 .59469 Mdot
.22048 .09285 Mdot
.22095 .59463 Mdot
.22143 .09292 Mdot
.2219 .59457 Mdot
.22238 .09298 Mdot
.22286 .5945 Mdot
.22333 .09305 Mdot
.22381 .59444 Mdot
.22429 .09312 Mdot
.22476 .59437 Mdot
.22524 .09319 Mdot
.22571 .59431 Mdot
.22619 .09325 Mdot
.22667 .59425 Mdot
.22714 .09332 Mdot
.22762 .59418 Mdot
.2281 .09339 Mdot
.22857 .59412 Mdot
.22905 .09346 Mdot
.22952 .59405 Mdot
.23 .09352 Mdot
.23048 .59399 Mdot
.23095 .09359 Mdot
.23143 .59393 Mdot
.2319 .09366 Mdot
.23238 .59386 Mdot
.23286 .09373 Mdot
.23333 .5938 Mdot
.23381 .09379 Mdot
.23429 .59374 Mdot
.23476 .09386 Mdot
.23524 .59367 Mdot
.23571 .09393 Mdot
.23619 .59361 Mdot
.23667 .094 Mdot
.23714 .59354 Mdot
.23762 .09406 Mdot
.2381 .59348 Mdot
.23857 .09413 Mdot
.23905 .59342 Mdot
.23952 .0942 Mdot
.24 .59335 Mdot
.24048 .09426 Mdot
.24095 .59329 Mdot
.24143 .09433 Mdot
.2419 .59322 Mdot
.24238 .0944 Mdot
.24286 .59316 Mdot
.24333 .09447 Mdot
.24381 .5931 Mdot
.24429 .09453 Mdot
.24476 .59303 Mdot
.24524 .0946 Mdot
.24571 .59297 Mdot
.24619 .09467 Mdot
.24667 .5929 Mdot
.24714 .09473 Mdot
.24762 .59284 Mdot
.2481 .0948 Mdot
.24857 .59277 Mdot
.24905 .09487 Mdot
.24952 .59271 Mdot
.25 .09494 Mdot
.25048 .59265 Mdot
.25095 .095 Mdot
.25143 .59258 Mdot
.2519 .09507 Mdot
.25238 .59252 Mdot
.25286 .09514 Mdot
.25333 .59245 Mdot
.25381 .0952 Mdot
.25429 .59239 Mdot
.25476 .09527 Mdot
.25524 .59233 Mdot
.25571 .09534 Mdot
.25619 .59226 Mdot
.25667 .0954 Mdot
.25714 .5922 Mdot
.25762 .09547 Mdot
.2581 .59213 Mdot
.25857 .09554 Mdot
.25905 .59207 Mdot
.25952 .0956 Mdot
.26 .59201 Mdot
.26048 .09567 Mdot
.26095 .59194 Mdot
.26143 .09574 Mdot
.2619 .59188 Mdot
.26238 .09581 Mdot
.26286 .59181 Mdot
.26333 .09587 Mdot
.26381 .59175 Mdot
.26429 .09594 Mdot
.26476 .59169 Mdot
.26524 .09601 Mdot
.26571 .59162 Mdot
.26619 .09607 Mdot
.26667 .59156 Mdot
.26714 .09614 Mdot
.26762 .59149 Mdot
.2681 .09621 Mdot
.26857 .59143 Mdot
.26905 .09627 Mdot
.26952 .59137 Mdot
.27 .09634 Mdot
.27048 .5913 Mdot
.27095 .0964 Mdot
.27143 .59124 Mdot
.2719 .09647 Mdot
.27238 .59117 Mdot
.27286 .09654 Mdot
.27333 .59111 Mdot
.27381 .0966 Mdot
.27429 .59104 Mdot
.27476 .09667 Mdot
.27524 .59098 Mdot
.27571 .09674 Mdot
.27619 .59092 Mdot
.27667 .0968 Mdot
.27714 .59085 Mdot
.27762 .09687 Mdot
.2781 .59079 Mdot
.27857 .09694 Mdot
.27905 .59072 Mdot
.27952 .097 Mdot
.28 .59066 Mdot
.28048 .09707 Mdot
.28095 .5906 Mdot
.28143 .09714 Mdot
.2819 .59053 Mdot
.28238 .0972 Mdot
.28286 .59047 Mdot
.28333 .09727 Mdot
.28381 .5904 Mdot
.28429 .09733 Mdot
.28476 .59034 Mdot
.28524 .0974 Mdot
.28571 .59028 Mdot
.28619 .09747 Mdot
.28667 .59021 Mdot
.28714 .09753 Mdot
.28762 .59015 Mdot
.2881 .0976 Mdot
.28857 .59008 Mdot
.28905 .09767 Mdot
.28952 .59002 Mdot
.29 .09773 Mdot
.29048 .58996 Mdot
.29095 .0978 Mdot
.29143 .58989 Mdot
.2919 .09786 Mdot
.29238 .58983 Mdot
.29286 .09793 Mdot
.29333 .58976 Mdot
.29381 .098 Mdot
.29429 .5897 Mdot
.29476 .09806 Mdot
.29524 .58964 Mdot
.29571 .09813 Mdot
.29619 .58957 Mdot
.29667 .09819 Mdot
.29714 .58951 Mdot
.29762 .09826 Mdot
.2981 .58944 Mdot
.29857 .09833 Mdot
.29905 .58938 Mdot
.29952 .09839 Mdot
.3 .58932 Mdot
.30048 .09846 Mdot
.30095 .58925 Mdot
.30143 .09852 Mdot
.3019 .58919 Mdot
.30238 .09859 Mdot
.30286 .58912 Mdot
.30333 .09866 Mdot
.30381 .58906 Mdot
.30429 .09872 Mdot
.30476 .589 Mdot
.30524 .09879 Mdot
.30571 .58893 Mdot
.30619 .09885 Mdot
.30667 .58887 Mdot
.30714 .09892 Mdot
.30762 .58881 Mdot
.3081 .09898 Mdot
.30857 .58874 Mdot
.30905 .09905 Mdot
.30952 .58868 Mdot
.31 .09912 Mdot
.31048 .58861 Mdot
.31095 .09918 Mdot
.31143 .58855 Mdot
.3119 .09925 Mdot
.31238 .58849 Mdot
.31286 .09931 Mdot
.31333 .58842 Mdot
.31381 .09938 Mdot
.31429 .58836 Mdot
.31476 .09944 Mdot
.31524 .58829 Mdot
.31571 .09951 Mdot
.31619 .58823 Mdot
.31667 .09958 Mdot
.31714 .58817 Mdot
.31762 .09964 Mdot
.3181 .5881 Mdot
.31857 .09971 Mdot
.31905 .58804 Mdot
.31952 .09977 Mdot
.32 .58798 Mdot
.32048 .09984 Mdot
.32095 .58791 Mdot
.32143 .0999 Mdot
.3219 .58785 Mdot
.32238 .09997 Mdot
.32286 .58778 Mdot
.32333 .10003 Mdot
.32381 .58772 Mdot
.32429 .1001 Mdot
.32476 .58766 Mdot
.32524 .10016 Mdot
.32571 .58759 Mdot
.32619 .10023 Mdot
.32667 .58753 Mdot
.32714 .1003 Mdot
.32762 .58747 Mdot
.3281 .10036 Mdot
.32857 .5874 Mdot
.32905 .10043 Mdot
.32952 .58734 Mdot
.33 .10049 Mdot
.33048 .58727 Mdot
.33095 .10056 Mdot
.33143 .58721 Mdot
.3319 .10062 Mdot
.33238 .58715 Mdot
.33286 .10069 Mdot
.33333 .58708 Mdot
.33381 .10075 Mdot
.33429 .58702 Mdot
.33476 .10082 Mdot
.33524 .58696 Mdot
.33571 .10088 Mdot
.33619 .58689 Mdot
.33667 .10095 Mdot
.33714 .58683 Mdot
.33762 .10101 Mdot
.3381 .58676 Mdot
.33857 .10108 Mdot
.33905 .5867 Mdot
.33952 .10114 Mdot
.34 .58664 Mdot
.34048 .10121 Mdot
.34095 .58657 Mdot
.34143 .10127 Mdot
.3419 .58651 Mdot
.34238 .10134 Mdot
.34286 .58645 Mdot
.34333 .1014 Mdot
.34381 .58638 Mdot
.34429 .10147 Mdot
.34476 .58632 Mdot
.34524 .10153 Mdot
.34571 .58626 Mdot
.34619 .1016 Mdot
.34667 .58619 Mdot
.34714 .10166 Mdot
.34762 .58613 Mdot
.3481 .10173 Mdot
.34857 .58607 Mdot
.34905 .10179 Mdot
.34952 .586 Mdot
.35 .10186 Mdot
.35048 .58594 Mdot
.35095 .10192 Mdot
.35143 .58587 Mdot
.3519 .10199 Mdot
.35238 .58581 Mdot
.35286 .10205 Mdot
.35333 .58575 Mdot
.35381 .10212 Mdot
.35429 .58568 Mdot
.35476 .10218 Mdot
.35524 .58562 Mdot
.35571 .10225 Mdot
.35619 .58556 Mdot
.35667 .10231 Mdot
.35714 .58549 Mdot
.35762 .10238 Mdot
.3581 .58543 Mdot
.35857 .10244 Mdot
.35905 .58537 Mdot
.35952 .10251 Mdot
.36 .5853 Mdot
.36048 .10257 Mdot
.36095 .58524 Mdot
.36143 .10264 Mdot
.3619 .58518 Mdot
.36238 .1027 Mdot
.36286 .58511 Mdot
.36333 .10277 Mdot
.36381 .58505 Mdot
.36429 .10283 Mdot
.36476 .58499 Mdot
.36524 .1029 Mdot
.36571 .58492 Mdot
.36619 .10296 Mdot
.36667 .58486 Mdot
.36714 .10302 Mdot
.36762 .5848 Mdot
.3681 .10309 Mdot
.36857 .58473 Mdot
.36905 .10315 Mdot
.36952 .58467 Mdot
.37 .10322 Mdot
.37048 .58461 Mdot
.37095 .10328 Mdot
.37143 .58454 Mdot
.3719 .10335 Mdot
.37238 .58448 Mdot
.37286 .10341 Mdot
.37333 .58442 Mdot
.37381 .10348 Mdot
.37429 .58435 Mdot
.37476 .10354 Mdot
.37524 .58429 Mdot
.37571 .10361 Mdot
.37619 .58423 Mdot
.37667 .10367 Mdot
.37714 .58416 Mdot
.37762 .10373 Mdot
.3781 .5841 Mdot
.37857 .1038 Mdot
.37905 .58404 Mdot
.37952 .10386 Mdot
.38 .58398 Mdot
.38048 .10393 Mdot
.38095 .58391 Mdot
.38143 .10399 Mdot
.3819 .58385 Mdot
.38238 .10406 Mdot
.38286 .58379 Mdot
.38333 .10412 Mdot
.38381 .58372 Mdot
.38429 .10418 Mdot
.38476 .58366 Mdot
.38524 .10425 Mdot
.38571 .5836 Mdot
.38619 .10431 Mdot
.38667 .58353 Mdot
.38714 .10438 Mdot
.38762 .58347 Mdot
.3881 .10444 Mdot
.38857 .58341 Mdot
.38905 .10451 Mdot
.38952 .58334 Mdot
.39 .10457 Mdot
.39048 .58328 Mdot
.39095 .10463 Mdot
.39143 .58322 Mdot
.3919 .1047 Mdot
.39238 .58316 Mdot
.39286 .10476 Mdot
.39333 .58309 Mdot
.39381 .10483 Mdot
.39429 .58303 Mdot
.39476 .10489 Mdot
.39524 .58297 Mdot
.39571 .10495 Mdot
.39619 .5829 Mdot
.39667 .10502 Mdot
.39714 .58284 Mdot
.39762 .10508 Mdot
.3981 .58278 Mdot
.39857 .10515 Mdot
.39905 .58271 Mdot
.39952 .10521 Mdot
.4 .58265 Mdot
.40048 .10527 Mdot
.40095 .58259 Mdot
.40143 .10534 Mdot
.4019 .58253 Mdot
.40238 .1054 Mdot
.40286 .58246 Mdot
.40333 .10547 Mdot
.40381 .5824 Mdot
.40429 .10553 Mdot
.40476 .58234 Mdot
.40524 .10559 Mdot
.40571 .58227 Mdot
.40619 .10566 Mdot
.40667 .58221 Mdot
.40714 .10572 Mdot
.40762 .58215 Mdot
.4081 .10578 Mdot
.40857 .58209 Mdot
.40905 .10585 Mdot
.40952 .58202 Mdot
.41 .10591 Mdot
.41048 .58196 Mdot
.41095 .10598 Mdot
.41143 .5819 Mdot
.4119 .10604 Mdot
.41238 .58184 Mdot
.41286 .1061 Mdot
.41333 .58177 Mdot
.41381 .10617 Mdot
.41429 .58171 Mdot
.41476 .10623 Mdot
.41524 .58165 Mdot
.41571 .10629 Mdot
.41619 .58158 Mdot
.41667 .10636 Mdot
.41714 .58152 Mdot
.41762 .10642 Mdot
.4181 .58146 Mdot
.41857 .10649 Mdot
.41905 .5814 Mdot
.41952 .10655 Mdot
.42 .58133 Mdot
.42048 .10661 Mdot
.42095 .58127 Mdot
.42143 .10668 Mdot
.4219 .58121 Mdot
.42238 .10674 Mdot
.42286 .58115 Mdot
.42333 .1068 Mdot
.42381 .58108 Mdot
.42429 .10687 Mdot
.42476 .58102 Mdot
.42524 .10693 Mdot
.42571 .58096 Mdot
.42619 .10699 Mdot
.42667 .5809 Mdot
.42714 .10706 Mdot
.42762 .58083 Mdot
.4281 .10712 Mdot
.42857 .58077 Mdot
.42905 .10718 Mdot
.42952 .58071 Mdot
.43 .10725 Mdot
.43048 .58065 Mdot
.43095 .10731 Mdot
.43143 .58058 Mdot
.4319 .10737 Mdot
.43238 .58052 Mdot
.43286 .10744 Mdot
.43333 .58046 Mdot
.43381 .1075 Mdot
.43429 .5804 Mdot
.43476 .10756 Mdot
.43524 .58033 Mdot
.43571 .10763 Mdot
.43619 .58027 Mdot
.43667 .10769 Mdot
.43714 .58021 Mdot
.43762 .10775 Mdot
.4381 .58015 Mdot
.43857 .10782 Mdot
.43905 .58008 Mdot
.43952 .10788 Mdot
.44 .58002 Mdot
.44048 .10794 Mdot
.44095 .57996 Mdot
.44143 .10801 Mdot
.4419 .5799 Mdot
.44238 .10807 Mdot
.44286 .57983 Mdot
.44333 .10813 Mdot
.44381 .57977 Mdot
.44429 .1082 Mdot
.44476 .57971 Mdot
.44524 .10826 Mdot
.44571 .57965 Mdot
.44619 .10832 Mdot
.44667 .57959 Mdot
.44714 .10839 Mdot
.44762 .57952 Mdot
.4481 .10845 Mdot
.44857 .57946 Mdot
.44905 .10851 Mdot
.44952 .5794 Mdot
.45 .10858 Mdot
.45048 .57934 Mdot
.45095 .10864 Mdot
.45143 .57927 Mdot
.4519 .1087 Mdot
.45238 .57921 Mdot
.45286 .10876 Mdot
.45333 .57915 Mdot
.45381 .10883 Mdot
.45429 .57909 Mdot
.45476 .10889 Mdot
.45524 .57903 Mdot
.45571 .10895 Mdot
.45619 .57896 Mdot
.45667 .10902 Mdot
.45714 .5789 Mdot
.45762 .10908 Mdot
.4581 .57884 Mdot
.45857 .10914 Mdot
.45905 .57878 Mdot
.45952 .1092 Mdot
.46 .57872 Mdot
.46048 .10927 Mdot
.46095 .57865 Mdot
.46143 .10933 Mdot
.4619 .57859 Mdot
.46238 .10939 Mdot
.46286 .57853 Mdot
.46333 .10946 Mdot
.46381 .57847 Mdot
.46429 .10952 Mdot
.46476 .57841 Mdot
.46524 .10958 Mdot
.46571 .57834 Mdot
.46619 .10964 Mdot
.46667 .57828 Mdot
.46714 .10971 Mdot
.46762 .57822 Mdot
.4681 .10977 Mdot
.46857 .57816 Mdot
.46905 .10983 Mdot
.46952 .5781 Mdot
.47 .1099 Mdot
.47048 .57803 Mdot
.47095 .10996 Mdot
.47143 .57797 Mdot
.4719 .11002 Mdot
.47238 .57791 Mdot
.47286 .11008 Mdot
.47333 .57785 Mdot
.47381 .11015 Mdot
.47429 .57779 Mdot
.47476 .11021 Mdot
.47524 .57772 Mdot
.47571 .11027 Mdot
.47619 .57766 Mdot
.47667 .11033 Mdot
.47714 .5776 Mdot
.47762 .1104 Mdot
.4781 .57754 Mdot
.47857 .11046 Mdot
.47905 .57748 Mdot
.47952 .11052 Mdot
.48 .57742 Mdot
.48048 .11058 Mdot
.48095 .57735 Mdot
.48143 .11065 Mdot
.4819 .57729 Mdot
.48238 .11071 Mdot
.48286 .57723 Mdot
.48333 .11077 Mdot
.48381 .57717 Mdot
.48429 .11083 Mdot
.48476 .57711 Mdot
.48524 .1109 Mdot
.48571 .57704 Mdot
.48619 .11096 Mdot
.48667 .57698 Mdot
.48714 .11102 Mdot
.48762 .57692 Mdot
.4881 .11108 Mdot
.48857 .57686 Mdot
.48905 .11115 Mdot
.48952 .5768 Mdot
.49 .11121 Mdot
.49048 .57674 Mdot
.49095 .11127 Mdot
.49143 .57668 Mdot
.4919 .11133 Mdot
.49238 .57661 Mdot
.49286 .11139 Mdot
.49333 .57655 Mdot
.49381 .11146 Mdot
.49429 .57649 Mdot
.49476 .11152 Mdot
.49524 .57643 Mdot
.49571 .11158 Mdot
.49619 .57637 Mdot
.49667 .11164 Mdot
.49714 .57631 Mdot
.49762 .11171 Mdot
.4981 .57624 Mdot
.49857 .11177 Mdot
.49905 .57618 Mdot
.49952 .11183 Mdot
.5 .57612 Mdot
.50048 .11189 Mdot
.50095 .57606 Mdot
.50143 .11195 Mdot
.5019 .576 Mdot
.50238 .11202 Mdot
.50286 .57594 Mdot
.50333 .11208 Mdot
.50381 .57588 Mdot
.50429 .11214 Mdot
.50476 .57581 Mdot
.50524 .1122 Mdot
.50571 .57575 Mdot
.50619 .11226 Mdot
.50667 .57569 Mdot
.50714 .11233 Mdot
.50762 .57563 Mdot
.5081 .11239 Mdot
.50857 .57557 Mdot
.50905 .11245 Mdot
.50952 .57551 Mdot
.51 .11251 Mdot
.51048 .57545 Mdot
.51095 .11257 Mdot
.51143 .57538 Mdot
.5119 .11264 Mdot
.51238 .57532 Mdot
.51286 .1127 Mdot
.51333 .57526 Mdot
.51381 .11276 Mdot
.51429 .5752 Mdot
.51476 .11282 Mdot
.51524 .57514 Mdot
.51571 .11288 Mdot
.51619 .57508 Mdot
.51667 .11295 Mdot
.51714 .57502 Mdot
.51762 .11301 Mdot
.5181 .57496 Mdot
.51857 .11307 Mdot
.51905 .57489 Mdot
.51952 .11313 Mdot
.52 .57483 Mdot
.52048 .11319 Mdot
.52095 .57477 Mdot
.52143 .11325 Mdot
.5219 .57471 Mdot
.52238 .11332 Mdot
.52286 .57465 Mdot
.52333 .11338 Mdot
.52381 .57459 Mdot
.52429 .11344 Mdot
.52476 .57453 Mdot
.52524 .1135 Mdot
.52571 .57447 Mdot
.52619 .11356 Mdot
.52667 .57441 Mdot
.52714 .11362 Mdot
.52762 .57434 Mdot
.5281 .11369 Mdot
.52857 .57428 Mdot
.52905 .11375 Mdot
.52952 .57422 Mdot
.53 .11381 Mdot
.53048 .57416 Mdot
.53095 .11387 Mdot
.53143 .5741 Mdot
.5319 .11393 Mdot
.53238 .57404 Mdot
.53286 .11399 Mdot
.53333 .57398 Mdot
.53381 .11406 Mdot
.53429 .57392 Mdot
.53476 .11412 Mdot
.53524 .57386 Mdot
.53571 .11418 Mdot
.53619 .5738 Mdot
.53667 .11424 Mdot
.53714 .57374 Mdot
.53762 .1143 Mdot
.5381 .57367 Mdot
.53857 .11436 Mdot
.53905 .57361 Mdot
.53952 .11442 Mdot
.54 .57355 Mdot
.54048 .11449 Mdot
.54095 .57349 Mdot
.54143 .11455 Mdot
.5419 .57343 Mdot
.54238 .11461 Mdot
.54286 .57337 Mdot
.54333 .11467 Mdot
.54381 .57331 Mdot
.54429 .11473 Mdot
.54476 .57325 Mdot
.54524 .11479 Mdot
.54571 .57319 Mdot
.54619 .11485 Mdot
.54667 .57313 Mdot
.54714 .11492 Mdot
.54762 .57307 Mdot
.5481 .11498 Mdot
.54857 .57301 Mdot
.54905 .11504 Mdot
.54952 .57294 Mdot
.55 .1151 Mdot
.55048 .57288 Mdot
.55095 .11516 Mdot
.55143 .57282 Mdot
.5519 .11522 Mdot
.55238 .57276 Mdot
.55286 .11528 Mdot
.55333 .5727 Mdot
.55381 .11534 Mdot
.55429 .57264 Mdot
.55476 .11541 Mdot
.55524 .57258 Mdot
.55571 .11547 Mdot
.55619 .57252 Mdot
.55667 .11553 Mdot
.55714 .57246 Mdot
.55762 .11559 Mdot
.5581 .5724 Mdot
.55857 .11565 Mdot
.55905 .57234 Mdot
.55952 .11571 Mdot
.56 .57228 Mdot
.56048 .11577 Mdot
.56095 .57222 Mdot
.56143 .11583 Mdot
.5619 .57216 Mdot
.56238 .11589 Mdot
.56286 .5721 Mdot
.56333 .11596 Mdot
.56381 .57204 Mdot
.56429 .11602 Mdot
.56476 .57198 Mdot
.56524 .11608 Mdot
.56571 .57191 Mdot
.56619 .11614 Mdot
.56667 .57185 Mdot
.56714 .1162 Mdot
.56762 .57179 Mdot
.5681 .11626 Mdot
.56857 .57173 Mdot
.56905 .11632 Mdot
.56952 .57167 Mdot
.57 .11638 Mdot
.57048 .57161 Mdot
.57095 .11644 Mdot
.57143 .57155 Mdot
.5719 .1165 Mdot
.57238 .57149 Mdot
.57286 .11656 Mdot
.57333 .57143 Mdot
.57381 .11663 Mdot
.57429 .57137 Mdot
.57476 .11669 Mdot
.57524 .57131 Mdot
.57571 .11675 Mdot
.57619 .57125 Mdot
.57667 .11681 Mdot
.57714 .57119 Mdot
.57762 .11687 Mdot
.5781 .57113 Mdot
.57857 .11693 Mdot
.57905 .57107 Mdot
.57952 .11699 Mdot
.58 .57101 Mdot
.58048 .11705 Mdot
.58095 .57095 Mdot
.58143 .11711 Mdot
.5819 .57089 Mdot
.58238 .11717 Mdot
.58286 .57083 Mdot
.58333 .11723 Mdot
.58381 .57077 Mdot
.58429 .11729 Mdot
.58476 .57071 Mdot
.58524 .11735 Mdot
.58571 .57065 Mdot
.58619 .11741 Mdot
.58667 .57059 Mdot
.58714 .11748 Mdot
.58762 .57053 Mdot
.5881 .11754 Mdot
.58857 .57047 Mdot
.58905 .1176 Mdot
.58952 .57041 Mdot
.59 .11766 Mdot
.59048 .57035 Mdot
.59095 .11772 Mdot
.59143 .57029 Mdot
.5919 .11778 Mdot
.59238 .57023 Mdot
.59286 .11784 Mdot
.59333 .57017 Mdot
.59381 .1179 Mdot
.59429 .57011 Mdot
.59476 .11796 Mdot
.59524 .57005 Mdot
.59571 .11802 Mdot
.59619 .56999 Mdot
.59667 .11808 Mdot
.59714 .56993 Mdot
.59762 .11814 Mdot
.5981 .56987 Mdot
.59857 .1182 Mdot
.59905 .56981 Mdot
.59952 .11826 Mdot
.6 .56975 Mdot
.60048 .11832 Mdot
.60095 .56969 Mdot
.60143 .11838 Mdot
.6019 .56963 Mdot
.60238 .11844 Mdot
.60286 .56957 Mdot
.60333 .1185 Mdot
.60381 .56951 Mdot
.60429 .11856 Mdot
.60476 .56945 Mdot
.60524 .11862 Mdot
.60571 .56939 Mdot
.60619 .11868 Mdot
.60667 .56933 Mdot
.60714 .11874 Mdot
.60762 .56927 Mdot
.6081 .1188 Mdot
.60857 .56921 Mdot
.60905 .11887 Mdot
.60952 .56915 Mdot
.61 .11893 Mdot
.61048 .56909 Mdot
.61095 .11899 Mdot
.61143 .56903 Mdot
.6119 .11905 Mdot
.61238 .56897 Mdot
.61286 .11911 Mdot
.61333 .56891 Mdot
.61381 .11917 Mdot
.61429 .56885 Mdot
.61476 .11923 Mdot
.61524 .56879 Mdot
.61571 .11929 Mdot
.61619 .56873 Mdot
.61667 .11935 Mdot
.61714 .56867 Mdot
.61762 .11941 Mdot
.6181 .56861 Mdot
.61857 .11947 Mdot
.61905 .56855 Mdot
.61952 .11953 Mdot
.62 .56849 Mdot
.62048 .11959 Mdot
.62095 .56843 Mdot
.62143 .11965 Mdot
.6219 .56837 Mdot
.62238 .11971 Mdot
.62286 .56831 Mdot
.62333 .11977 Mdot
.62381 .56825 Mdot
.62429 .11983 Mdot
.62476 .56819 Mdot
.62524 .11989 Mdot
.62571 .56814 Mdot
.62619 .11995 Mdot
.62667 .56808 Mdot
.62714 .12001 Mdot
.62762 .56802 Mdot
.6281 .12007 Mdot
.62857 .56796 Mdot
.62905 .12013 Mdot
.62952 .5679 Mdot
.63 .12019 Mdot
.63048 .56784 Mdot
.63095 .12025 Mdot
.63143 .56778 Mdot
.6319 .12031 Mdot
.63238 .56772 Mdot
.63286 .12037 Mdot
.63333 .56766 Mdot
.63381 .12043 Mdot
.63429 .5676 Mdot
.63476 .12049 Mdot
.63524 .56754 Mdot
.63571 .12055 Mdot
.63619 .56748 Mdot
.63667 .1206 Mdot
.63714 .56742 Mdot
.63762 .12066 Mdot
.6381 .56736 Mdot
.63857 .12072 Mdot
.63905 .5673 Mdot
.63952 .12078 Mdot
.64 .56724 Mdot
.64048 .12084 Mdot
.64095 .56718 Mdot
.64143 .1209 Mdot
.6419 .56713 Mdot
.64238 .12096 Mdot
.64286 .56707 Mdot
.64333 .12102 Mdot
.64381 .56701 Mdot
.64429 .12108 Mdot
.64476 .56695 Mdot
.64524 .12114 Mdot
.64571 .56689 Mdot
.64619 .1212 Mdot
.64667 .56683 Mdot
.64714 .12126 Mdot
.64762 .56677 Mdot
.6481 .12132 Mdot
.64857 .56671 Mdot
.64905 .12138 Mdot
.64952 .56665 Mdot
.65 .12144 Mdot
.65048 .56659 Mdot
.65095 .1215 Mdot
.65143 .56653 Mdot
.6519 .12156 Mdot
.65238 .56647 Mdot
.65286 .12162 Mdot
.65333 .56642 Mdot
.65381 .12168 Mdot
.65429 .56636 Mdot
.65476 .12174 Mdot
.65524 .5663 Mdot
.65571 .1218 Mdot
.65619 .56624 Mdot
.65667 .12186 Mdot
.65714 .56618 Mdot
.65762 .12192 Mdot
.6581 .56612 Mdot
.65857 .12198 Mdot
.65905 .56606 Mdot
.65952 .12203 Mdot
.66 .566 Mdot
.66048 .12209 Mdot
.66095 .56594 Mdot
.66143 .12215 Mdot
.6619 .56588 Mdot
.66238 .12221 Mdot
.66286 .56582 Mdot
.66333 .12227 Mdot
.66381 .56577 Mdot
.66429 .12233 Mdot
.66476 .56571 Mdot
.66524 .12239 Mdot
.66571 .56565 Mdot
.66619 .12245 Mdot
.66667 .56559 Mdot
.66714 .12251 Mdot
.66762 .56553 Mdot
.6681 .12257 Mdot
.66857 .56547 Mdot
.66905 .12263 Mdot
.66952 .56541 Mdot
.67 .12269 Mdot
.67048 .56535 Mdot
.67095 .12275 Mdot
.67143 .56529 Mdot
.6719 .1228 Mdot
.67238 .56524 Mdot
.67286 .12286 Mdot
.67333 .56518 Mdot
.67381 .12292 Mdot
.67429 .56512 Mdot
.67476 .12298 Mdot
.67524 .56506 Mdot
.67571 .12304 Mdot
.67619 .565 Mdot
.67667 .1231 Mdot
.67714 .56494 Mdot
.67762 .12316 Mdot
.6781 .56488 Mdot
.67857 .12322 Mdot
.67905 .56482 Mdot
.67952 .12328 Mdot
.68 .56477 Mdot
.68048 .12334 Mdot
.68095 .56471 Mdot
.68143 .1234 Mdot
.6819 .56465 Mdot
.68238 .12345 Mdot
.68286 .56459 Mdot
.68333 .12351 Mdot
.68381 .56453 Mdot
.68429 .12357 Mdot
.68476 .56447 Mdot
.68524 .12363 Mdot
.68571 .56441 Mdot
.68619 .12369 Mdot
.68667 .56436 Mdot
.68714 .12375 Mdot
.68762 .5643 Mdot
.6881 .12381 Mdot
.68857 .56424 Mdot
.68905 .12387 Mdot
.68952 .56418 Mdot
.69 .12393 Mdot
.69048 .56412 Mdot
.69095 .12398 Mdot
.69143 .56406 Mdot
.6919 .12404 Mdot
.69238 .564 Mdot
.69286 .1241 Mdot
.69333 .56395 Mdot
.69381 .12416 Mdot
.69429 .56389 Mdot
.69476 .12422 Mdot
.69524 .56383 Mdot
.69571 .12428 Mdot
.69619 .56377 Mdot
.69667 .12434 Mdot
.69714 .56371 Mdot
.69762 .1244 Mdot
.6981 .56365 Mdot
.69857 .12446 Mdot
.69905 .5636 Mdot
.69952 .12451 Mdot
.7 .56354 Mdot
.70048 .12457 Mdot
.70095 .56348 Mdot
.70143 .12463 Mdot
.7019 .56342 Mdot
.70238 .12469 Mdot
.70286 .56336 Mdot
.70333 .12475 Mdot
.70381 .5633 Mdot
.70429 .12481 Mdot
.70476 .56325 Mdot
.70524 .12487 Mdot
.70571 .56319 Mdot
.70619 .12492 Mdot
.70667 .56313 Mdot
.70714 .12498 Mdot
.70762 .56307 Mdot
.7081 .12504 Mdot
.70857 .56301 Mdot
.70905 .1251 Mdot
.70952 .56295 Mdot
.71 .12516 Mdot
.71048 .5629 Mdot
.71095 .12522 Mdot
.71143 .56284 Mdot
.7119 .12528 Mdot
.71238 .56278 Mdot
.71286 .12533 Mdot
.71333 .56272 Mdot
.71381 .12539 Mdot
.71429 .56266 Mdot
.71476 .12545 Mdot
.71524 .56261 Mdot
.71571 .12551 Mdot
.71619 .56255 Mdot
.71667 .12557 Mdot
.71714 .56249 Mdot
.71762 .12563 Mdot
.7181 .56243 Mdot
.71857 .12568 Mdot
.71905 .56237 Mdot
.71952 .12574 Mdot
.72 .56231 Mdot
.72048 .1258 Mdot
.72095 .56226 Mdot
.72143 .12586 Mdot
.7219 .5622 Mdot
.72238 .12592 Mdot
.72286 .56214 Mdot
.72333 .12598 Mdot
.72381 .56208 Mdot
.72429 .12603 Mdot
.72476 .56202 Mdot
.72524 .12609 Mdot
.72571 .56197 Mdot
.72619 .12615 Mdot
.72667 .56191 Mdot
.72714 .12621 Mdot
.72762 .56185 Mdot
.7281 .12627 Mdot
.72857 .56179 Mdot
.72905 .12633 Mdot
.72952 .56174 Mdot
.73 .12638 Mdot
.73048 .56168 Mdot
.73095 .12644 Mdot
.73143 .56162 Mdot
.7319 .1265 Mdot
.73238 .56156 Mdot
.73286 .12656 Mdot
.73333 .5615 Mdot
.73381 .12662 Mdot
.73429 .56145 Mdot
.73476 .12668 Mdot
.73524 .56139 Mdot
.73571 .12673 Mdot
.73619 .56133 Mdot
.73667 .12679 Mdot
.73714 .56127 Mdot
.73762 .12685 Mdot
.7381 .56121 Mdot
.73857 .12691 Mdot
.73905 .56116 Mdot
.73952 .12697 Mdot
.74 .5611 Mdot
.74048 .12702 Mdot
.74095 .56104 Mdot
.74143 .12708 Mdot
.7419 .56098 Mdot
.74238 .12714 Mdot
.74286 .56093 Mdot
.74333 .1272 Mdot
.74381 .56087 Mdot
.74429 .12726 Mdot
.74476 .56081 Mdot
.74524 .12731 Mdot
.74571 .56075 Mdot
.74619 .12737 Mdot
.74667 .5607 Mdot
.74714 .12743 Mdot
.74762 .56064 Mdot
.7481 .12749 Mdot
.74857 .56058 Mdot
.74905 .12755 Mdot
.74952 .56052 Mdot
.75 .1276 Mdot
.75048 .56046 Mdot
.75095 .12766 Mdot
.75143 .56041 Mdot
.7519 .12772 Mdot
.75238 .56035 Mdot
.75286 .12778 Mdot
.75333 .56029 Mdot
.75381 .12783 Mdot
.75429 .56023 Mdot
.75476 .12789 Mdot
.75524 .56018 Mdot
.75571 .12795 Mdot
.75619 .56012 Mdot
.75667 .12801 Mdot
.75714 .56006 Mdot
.75762 .12807 Mdot
.7581 .56 Mdot
.75857 .12812 Mdot
.75905 .55995 Mdot
.75952 .12818 Mdot
.76 .55989 Mdot
.76048 .12824 Mdot
.76095 .55983 Mdot
.76143 .1283 Mdot
.7619 .55978 Mdot
.76238 .12835 Mdot
.76286 .55972 Mdot
.76333 .12841 Mdot
.76381 .55966 Mdot
.76429 .12847 Mdot
.76476 .5596 Mdot
.76524 .12853 Mdot
.76571 .55955 Mdot
.76619 .12858 Mdot
.76667 .55949 Mdot
.76714 .12864 Mdot
.76762 .55943 Mdot
.7681 .1287 Mdot
.76857 .55937 Mdot
.76905 .12876 Mdot
.76952 .55932 Mdot
.77 .12881 Mdot
.77048 .55926 Mdot
.77095 .12887 Mdot
.77143 .5592 Mdot
.7719 .12893 Mdot
.77238 .55914 Mdot
.77286 .12899 Mdot
.77333 .55909 Mdot
.77381 .12904 Mdot
.77429 .55903 Mdot
.77476 .1291 Mdot
.77524 .55897 Mdot
.77571 .12916 Mdot
.77619 .55892 Mdot
.77667 .12922 Mdot
.77714 .55886 Mdot
.77762 .12927 Mdot
.7781 .5588 Mdot
.77857 .12933 Mdot
.77905 .55874 Mdot
.77952 .12939 Mdot
.78 .55869 Mdot
.78048 .12945 Mdot
.78095 .55863 Mdot
.78143 .1295 Mdot
.7819 .55857 Mdot
.78238 .12956 Mdot
.78286 .55852 Mdot
.78333 .12962 Mdot
.78381 .55846 Mdot
.78429 .12968 Mdot
.78476 .5584 Mdot
.78524 .12973 Mdot
.78571 .55834 Mdot
.78619 .12979 Mdot
.78667 .55829 Mdot
.78714 .12985 Mdot
.78762 .55823 Mdot
.7881 .12991 Mdot
.78857 .55817 Mdot
.78905 .12996 Mdot
.78952 .55812 Mdot
.79 .13002 Mdot
.79048 .55806 Mdot
.79095 .13008 Mdot
.79143 .558 Mdot
.7919 .13013 Mdot
.79238 .55795 Mdot
.79286 .13019 Mdot
.79333 .55789 Mdot
.79381 .13025 Mdot
.79429 .55783 Mdot
.79476 .13031 Mdot
.79524 .55778 Mdot
.79571 .13036 Mdot
.79619 .55772 Mdot
.79667 .13042 Mdot
.79714 .55766 Mdot
.79762 .13048 Mdot
.7981 .5576 Mdot
.79857 .13053 Mdot
.79905 .55755 Mdot
.79952 .13059 Mdot
.8 .55749 Mdot
.80048 .13065 Mdot
.80095 .55743 Mdot
.80143 .13071 Mdot
.8019 .55738 Mdot
.80238 .13076 Mdot
.80286 .55732 Mdot
.80333 .13082 Mdot
.80381 .55726 Mdot
.80429 .13088 Mdot
.80476 .55721 Mdot
.80524 .13093 Mdot
.80571 .55715 Mdot
.80619 .13099 Mdot
.80667 .55709 Mdot
.80714 .13105 Mdot
.80762 .55704 Mdot
.8081 .1311 Mdot
.80857 .55698 Mdot
.80905 .13116 Mdot
.80952 .55692 Mdot
.81 .13122 Mdot
.81048 .55687 Mdot
.81095 .13128 Mdot
.81143 .55681 Mdot
.8119 .13133 Mdot
.81238 .55675 Mdot
.81286 .13139 Mdot
.81333 .5567 Mdot
.81381 .13145 Mdot
.81429 .55664 Mdot
.81476 .1315 Mdot
.81524 .55658 Mdot
.81571 .13156 Mdot
.81619 .55653 Mdot
.81667 .13162 Mdot
.81714 .55647 Mdot
.81762 .13167 Mdot
.8181 .55641 Mdot
.81857 .13173 Mdot
.81905 .55636 Mdot
.81952 .13179 Mdot
.82 .5563 Mdot
.82048 .13184 Mdot
.82095 .55624 Mdot
.82143 .1319 Mdot
.8219 .55619 Mdot
.82238 .13196 Mdot
.82286 .55613 Mdot
.82333 .13201 Mdot
.82381 .55608 Mdot
.82429 .13207 Mdot
.82476 .55602 Mdot
.82524 .13213 Mdot
.82571 .55596 Mdot
.82619 .13218 Mdot
.82667 .55591 Mdot
.82714 .13224 Mdot
.82762 .55585 Mdot
.8281 .1323 Mdot
.82857 .55579 Mdot
.82905 .13235 Mdot
.82952 .55574 Mdot
.83 .13241 Mdot
.83048 .55568 Mdot
.83095 .13247 Mdot
.83143 .55562 Mdot
.8319 .13252 Mdot
.83238 .55557 Mdot
.83286 .13258 Mdot
.83333 .55551 Mdot
.83381 .13264 Mdot
.83429 .55546 Mdot
.83476 .13269 Mdot
.83524 .5554 Mdot
.83571 .13275 Mdot
.83619 .55534 Mdot
.83667 .13281 Mdot
.83714 .55529 Mdot
.83762 .13286 Mdot
.8381 .55523 Mdot
.83857 .13292 Mdot
.83905 .55517 Mdot
.83952 .13297 Mdot
.84 .55512 Mdot
.84048 .13303 Mdot
.84095 .55506 Mdot
.84143 .13309 Mdot
.8419 .55501 Mdot
.84238 .13314 Mdot
.84286 .55495 Mdot
.84333 .1332 Mdot
.84381 .55489 Mdot
.84429 .13326 Mdot
.84476 .55484 Mdot
.84524 .13331 Mdot
.84571 .55478 Mdot
.84619 .13337 Mdot
.84667 .55472 Mdot
.84714 .13343 Mdot
.84762 .55467 Mdot
.8481 .13348 Mdot
.84857 .55461 Mdot
.84905 .13354 Mdot
.84952 .55456 Mdot
.85 .13359 Mdot
.85048 .5545 Mdot
.85095 .13365 Mdot
.85143 .55444 Mdot
.8519 .13371 Mdot
.85238 .55439 Mdot
.85286 .13376 Mdot
.85333 .55433 Mdot
.85381 .13382 Mdot
.85429 .55428 Mdot
.85476 .13388 Mdot
.85524 .55422 Mdot
.85571 .13393 Mdot
.85619 .55416 Mdot
.85667 .13399 Mdot
.85714 .55411 Mdot
.85762 .13404 Mdot
.8581 .55405 Mdot
.85857 .1341 Mdot
.85905 .554 Mdot
.85952 .13416 Mdot
.86 .55394 Mdot
.86048 .13421 Mdot
.86095 .55389 Mdot
.86143 .13427 Mdot
.8619 .55383 Mdot
.86238 .13432 Mdot
.86286 .55377 Mdot
.86333 .13438 Mdot
.86381 .55372 Mdot
.86429 .13444 Mdot
.86476 .55366 Mdot
.86524 .13449 Mdot
.86571 .55361 Mdot
.86619 .13455 Mdot
.86667 .55355 Mdot
.86714 .1346 Mdot
.86762 .55349 Mdot
.8681 .13466 Mdot
.86857 .55344 Mdot
.86905 .13472 Mdot
.86952 .55338 Mdot
.87 .13477 Mdot
.87048 .55333 Mdot
.87095 .13483 Mdot
.87143 .55327 Mdot
.8719 .13488 Mdot
.87238 .55322 Mdot
.87286 .13494 Mdot
.87333 .55316 Mdot
.87381 .135 Mdot
.87429 .5531 Mdot
.87476 .13505 Mdot
.87524 .55305 Mdot
.87571 .13511 Mdot
.87619 .55299 Mdot
.87667 .13516 Mdot
.87714 .55294 Mdot
.87762 .13522 Mdot
.8781 .55288 Mdot
.87857 .13528 Mdot
.87905 .55283 Mdot
.87952 .13533 Mdot
.88 .55277 Mdot
.88048 .13539 Mdot
.88095 .55272 Mdot
.88143 .13544 Mdot
.8819 .55266 Mdot
.88238 .1355 Mdot
.88286 .5526 Mdot
.88333 .13555 Mdot
.88381 .55255 Mdot
.88429 .13561 Mdot
.88476 .55249 Mdot
.88524 .13567 Mdot
.88571 .55244 Mdot
.88619 .13572 Mdot
.88667 .55238 Mdot
.88714 .13578 Mdot
.88762 .55233 Mdot
.8881 .13583 Mdot
.88857 .55227 Mdot
.88905 .13589 Mdot
.88952 .55222 Mdot
.89 .13594 Mdot
.89048 .55216 Mdot
.89095 .136 Mdot
.89143 .5521 Mdot
.8919 .13606 Mdot
.89238 .55205 Mdot
.89286 .13611 Mdot
.89333 .55199 Mdot
.89381 .13617 Mdot
.89429 .55194 Mdot
.89476 .13622 Mdot
.89524 .55188 Mdot
.89571 .13628 Mdot
.89619 .55183 Mdot
.89667 .13633 Mdot
.89714 .55177 Mdot
.89762 .13639 Mdot
.8981 .55172 Mdot
.89857 .13644 Mdot
.89905 .55166 Mdot
.89952 .1365 Mdot
.9 .55161 Mdot
.90048 .13656 Mdot
.90095 .55155 Mdot
.90143 .13661 Mdot
.9019 .5515 Mdot
.90238 .13667 Mdot
.90286 .55144 Mdot
.90333 .13672 Mdot
.90381 .55139 Mdot
.90429 .13678 Mdot
.90476 .55133 Mdot
.90524 .13683 Mdot
.90571 .55128 Mdot
.90619 .13689 Mdot
.90667 .55122 Mdot
.90714 .13694 Mdot
.90762 .55116 Mdot
.9081 .137 Mdot
.90857 .55111 Mdot
.90905 .13705 Mdot
.90952 .55105 Mdot
.91 .13711 Mdot
.91048 .551 Mdot
.91095 .13716 Mdot
.91143 .55094 Mdot
.9119 .13722 Mdot
.91238 .55089 Mdot
.91286 .13728 Mdot
.91333 .55083 Mdot
.91381 .13733 Mdot
.91429 .55078 Mdot
.91476 .13739 Mdot
.91524 .55072 Mdot
.91571 .13744 Mdot
.91619 .55067 Mdot
.91667 .1375 Mdot
.91714 .55061 Mdot
.91762 .13755 Mdot
.9181 .55056 Mdot
.91857 .13761 Mdot
.91905 .5505 Mdot
.91952 .13766 Mdot
.92 .55045 Mdot
.92048 .13772 Mdot
.92095 .55039 Mdot
.92143 .13777 Mdot
.9219 .55034 Mdot
.92238 .13783 Mdot
.92286 .55028 Mdot
.92333 .13788 Mdot
.92381 .55023 Mdot
.92429 .13794 Mdot
.92476 .55017 Mdot
.92524 .13799 Mdot
.92571 .55012 Mdot
.92619 .13805 Mdot
.92667 .55006 Mdot
.92714 .1381 Mdot
.92762 .55001 Mdot
.9281 .13816 Mdot
.92857 .54995 Mdot
.92905 .13821 Mdot
.92952 .5499 Mdot
.93 .13827 Mdot
.93048 .54985 Mdot
.93095 .13832 Mdot
.93143 .54979 Mdot
.9319 .13838 Mdot
.93238 .54974 Mdot
.93286 .13843 Mdot
.93333 .54968 Mdot
.93381 .13849 Mdot
.93429 .54963 Mdot
.93476 .13854 Mdot
.93524 .54957 Mdot
.93571 .1386 Mdot
.93619 .54952 Mdot
.93667 .13865 Mdot
.93714 .54946 Mdot
.93762 .13871 Mdot
.9381 .54941 Mdot
.93857 .13876 Mdot
.93905 .54935 Mdot
.93952 .13882 Mdot
.94 .5493 Mdot
.94048 .13887 Mdot
.94095 .54924 Mdot
.94143 .13893 Mdot
.9419 .54919 Mdot
.94238 .13898 Mdot
.94286 .54913 Mdot
.94333 .13904 Mdot
.94381 .54908 Mdot
.94429 .13909 Mdot
.94476 .54902 Mdot
.94524 .13915 Mdot
.94571 .54897 Mdot
.94619 .1392 Mdot
.94667 .54892 Mdot
.94714 .13926 Mdot
.94762 .54886 Mdot
.9481 .13931 Mdot
.94857 .54881 Mdot
.94905 .13936 Mdot
.94952 .54875 Mdot
.95 .13942 Mdot
.95048 .5487 Mdot
.95095 .13947 Mdot
.95143 .54864 Mdot
.9519 .13953 Mdot
.95238 .54859 Mdot
.95286 .13958 Mdot
.95333 .54853 Mdot
.95381 .13964 Mdot
.95429 .54848 Mdot
.95476 .13969 Mdot
.95524 .54842 Mdot
.95571 .13975 Mdot
.95619 .54837 Mdot
.95667 .1398 Mdot
.95714 .54832 Mdot
.95762 .13986 Mdot
.9581 .54826 Mdot
.95857 .13991 Mdot
.95905 .54821 Mdot
.95952 .13997 Mdot
.96 .54815 Mdot
.96048 .14002 Mdot
.96095 .5481 Mdot
.96143 .14007 Mdot
.9619 .54804 Mdot
.96238 .14013 Mdot
.96286 .54799 Mdot
.96333 .14018 Mdot
.96381 .54794 Mdot
.96429 .14024 Mdot
.96476 .54788 Mdot
.96524 .14029 Mdot
.96571 .54783 Mdot
.96619 .14035 Mdot
.96667 .54777 Mdot
.96714 .1404 Mdot
.96762 .54772 Mdot
.9681 .14046 Mdot
.96857 .54766 Mdot
.96905 .14051 Mdot
.96952 .54761 Mdot
.97 .14057 Mdot
.97048 .54756 Mdot
.97095 .14062 Mdot
.97143 .5475 Mdot
.9719 .14067 Mdot
.97238 .54745 Mdot
.97286 .14073 Mdot
.97333 .54739 Mdot
.97381 .14078 Mdot
.97429 .54734 Mdot
.97476 .14084 Mdot
.97524 .54728 Mdot
.97571 .14089 Mdot
.97619 .54723 Mdot
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{288, 177.938},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40004P0000/B000`400?l00000o`00003oo`3ooolQ
0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00C03oool3000000@0oooo0P00
00040?ooo`800000;P3oool4000000<0oooo0P0000040?ooo`800000103oool2000002X0oooo1000
00020?ooo`<00000103oool2000000@0oooo0P00000[0?ooo`@000000`3oool2000000@0oooo0P00
00040?ooo`8000000`3oool004l0oooo00@000000?ooo`3oool000000P3oool010000000oooo0?oo
o`0000020?ooo`030000003oool0oooo02d0oooo00D000000?ooo`3oool0oooo000000020?ooo`04
0000003oool0oooo00000080oooo00@000000?ooo`3oool000000P3oool00`000000oooo0?ooo`0Y
0?ooo`030000003oool0oooo00@0oooo00@000000?ooo`3oool000000P3oool010000000oooo0?oo
o`0000020?ooo`030000003oool0oooo02P0oooo00<000000?ooo`3oool00`3oool010000000oooo
0?ooo`0000020?ooo`040000003oool0oooo00000080oooo00@000000?ooo`3oool000000P3oool0
04l0oooo00@000000?ooo`3oool000000P3oool010000000oooo0?ooo`0000020?ooo`030000003o
ool0oooo02d0oooo00D000000?ooo`3oool0oooo000000020?ooo`040000003oool0oooo00000080
oooo00@000000?ooo`3oool000000P3oool00`000000oooo0?ooo`0Y0?ooo`030000003oool0oooo
00@0oooo00@000000?ooo`3oool000000P3oool010000000oooo0?ooo`0000020?ooo`030000003o
ool0oooo02T0oooo00<000000?ooo`3oool00P3oool010000000oooo0?ooo`0000020?ooo`040000
003oool0oooo00000080oooo00@000000?ooo`3oool000000P3oool004`0oooo0`0000030?ooo`04
0000003oool0oooo00000080oooo00@000000?ooo`3oool00000;`3oool01@000000oooo0?ooo`3o
ool000000080oooo00@000000?ooo`3oool000000P3oool010000000oooo0?ooo`0000020?ooo`03
0000003oool0oooo02T0oooo00@000000?ooo`3oool0oooo0`0000030?ooo`040000003oool0oooo
00000080oooo00@000000?ooo`3oool00000;03oool01@000000oooo0?ooo`3oool000000080oooo
00@000000?ooo`3oool000000P3oool010000000oooo0?ooo`0000020?ooo`4000000@3oool10?oo
o`00C03oool00`000000oooo0?ooo`030?ooo`040000003oool0oooo00000080oooo00@000000?oo
o`3oool00000;`3oool01@000000oooo0?ooo`3oool000000080oooo00@000000?ooo`3oool00000
0P3oool010000000oooo0?ooo`0000020?ooo`030000003oool0oooo02T0oooo00D000000?ooo`3o
ool0oooo000000050?ooo`040000003oool0oooo00000080oooo00@000000?ooo`3oool00000;@3o
ool010000000oooo0?ooo`0000020?ooo`040000003oool0oooo00000080oooo00@000000?ooo`3o
ool000000P3oool100000040oooo0@3oool004`0oooo00<000000?ooo`3oool00`3oool010000000
oooo0?ooo`0000020?ooo`040000003oool0oooo000002d0oooo0`0000030?ooo`040000003oool0
oooo00000080oooo00@000000?ooo`3oool000000P3oool010000000oooo0?ooo`00000Y0?ooo`<0
00000`3oool00`000000oooo0?ooo`030?ooo`040000003oool0oooo00000080oooo00@000000?oo
o`3oool00000:P3oool010000000oooo0?ooo`0000020?ooo`040000003oool0oooo00000080oooo
00@000000?ooo`3oool000000P3oool010000000oooo0?ooo`0000020?ooo`005@3oool00`000000
oooo0?ooo`0d0?ooo`@000000`3oool2000000@0oooo0P00000`0?ooo`030000003oool0oooo0080
oooo0P0000040?ooo`800000103oool2000002`0oooo00@000000?ooo`3oool0oooo100000030?oo
o`800000103oool2000002`0oooo0P0000040?ooo`800000103oool2000000@0oooo0P0000030?oo
o`005@3oool00`000000oooo0?ooo`3o0?ooo`T0oooo000E0?ooo`030000003oool0oooo0?l0oooo
2@3oool001D0oooo00<000000?ooo`3oool0o`3oool90?ooo`003P3ooooo000000d000001P3oool0
01D0oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo
00X0oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo
00X0oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo
00X0oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo
00X0oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo
00X0oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo
00X0oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`0:0?ooo`030000003oool0oooo
00X0oooo000E0?ooo`030000003oool0oooo03`0oooo00<000000?ooo`3oool0?@3oool00`000000
oooo0?ooo`0l0?ooo`030000003oool0oooo03d0oooo00<000000?ooo`3oool02P3oool001D0oooo
00<000000?ooo`3oool0o`3oool90?ooo`005@3oool00`000000oooo0?ooo`3o0?ooo`T0oooo000E
0?ooo`030000003oool0oooo0?l0oooo2@3oool001D0oooo0P00003o0?ooo`X0oooo000E0?ooo`03
0000003oool0oooo0?l0oooo2@3oool001D0oooo00<000000?ooo`3oool0o`3oool90?ooo`005@3o
ool00`000000oooo0?ooo`3o0?ooo`T0oooo000D0?ooo`800000o`3oool;0?ooo`005@3oool20000
0?l0oooo2P3oool001D0oooo00<000000?ooo`3oool0o`3oool90?ooo`005@3oool200000?l0oooo
2P3oool001D0oooo0P00003o0?ooo`X0oooo000E0?ooo`<00000o`3oool90?ooo`005@3oool60000
0?l0oooo1P3oool001D0oooo4@00003j0?ooo`005@3oool00`000000oooo0?ooo`020?oooaT00000
k@3oool001D0oooo00<000000?ooo`3oool03@3ooolL00000=l0oooo000E0?ooo`030000003oool0
oooo01X0oooo7000003B0?ooo`005@3oool00`000000oooo0?ooo`0X0?oooad00000``3oool001D0
oooo00<000000?ooo`3oool0=P3ooolM00000;D0oooo000E0?ooo`800000A@3ooolN00000:H0oooo
000E0?ooo`030000003oool0oooo05<0oooo7P00002G0?ooo`005@3oool00`000000oooo0?ooo`1Q
0?oooal00000R03oool00080oooo0P0000040?ooo`030000003oool0oooo0080oooo100000040?oo
o`030000003oool0oooo0700oooo8000001h0?ooo`0000D0oooo0000003oool0oooo0000000:0?oo
o`030000003oool0oooo00<0oooo00<000000?ooo`3oool0P03ooolO000006T0oooo00001@3oool0
00000?ooo`3oool0000000X0oooo00<000000?ooo`3oool00`3oool200000900oooo8@00001H0?oo
o`0000D0oooo0000003oool0oooo0000000:0?ooo`030000003oool0oooo00<0oooo00<000000?oo
o`3oool0W`3ooolQ000004P0oooo00001@3oool000000?ooo`3oool0000000X0oooo00<000000?oo
o`3oool00`3oool00`000000oooo0?ooo`2_0?ooob400000>03oool000050?ooo`000000oooo0?oo
o`000000203oool3000000D0oooo00<000000?ooo`3oool0_`3ooolR000002L0oooo00020?ooo`80
00002`3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo0=00oooo8`00000E0?ooo`00
5@3oool00`000000oooo0?ooo`3Q0?oooa/00000303oool001D0oooo0P00003c0?ooo`X00000303o
ool001D0oooo00<000000?ooo`3oool0o`3oool90?ooo`005@3oool00`000000oooo0?ooo`3o0?oo
o`T0oooo000E0?ooo`030000003oool0oooo0?l0oooo2@3oool001D0oooo00<000000?ooo`3oool0
o`3oool90?ooo`005@3oool00`000000oooo0?ooo`3o0?ooo`T0oooo000E0?ooo`800000o`3oool:
0?ooo`005@3oool00`000000oooo0?ooo`3o0?ooo`T0oooo000E0?ooo`030000003oool0oooo0?l0
oooo2@3oool001D0oooo00<000000?ooo`3oool0o`3oool90?ooo`005@3oool00`000000oooo0?oo
o`3o0?ooo`T0oooo000E0?ooo`800000o`3oool:0?ooo`005@3oool00`000000oooo0?ooo`3o0?oo
o`T0oooo000E0?ooo`030000003oool0oooo0?l0oooo2@3oool001D0oooo00<000000?ooo`3oool0
o`3oool90?ooo`005@3oool00`000000oooo0?ooo`3o0?ooo`T0oooo000E0?ooo`030000003oool0
oooo0?l0oooo2@3oool001D0oooo0P00003o0?ooo`X0oooo000E0?ooo`030000003oool0oooo0?l0
oooo2@3oool001D0oooo00<000000?ooo`3oool0o`3oool90?ooo`005@3oool00`000000oooo0?oo
o`3o0?ooo`T0oooo00020?ooo`800000103oool00`000000oooo0?ooo`020?ooo`@00000103oool0
0`000000oooo0?ooo`3o0?ooo`T0oooo00001@3oool000000?ooo`3oool0000000P0oooo00<00000
0?ooo`3oool01@3oool00`000000oooo0?ooo`3o0?ooo`T0oooo00001@3oool000000?ooo`3oool0
000000T0oooo00<000000?ooo`3oool0103oool200000?l0oooo2P3oool000050?ooo`000000oooo
0?ooo`0000002P3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo0?l0oooo2@3oool0
00050?ooo`000000oooo0?ooo`0000002`3oool00`000000oooo0?ooo`020?ooo`030000003oool0
oooo0?l0oooo2@3oool000050?ooo`000000oooo0?ooo`000000203oool010000000oooo0?ooo`00
00040?ooo`030000003oool0oooo0?l0oooo2@3oool00080oooo0P00000:0?ooo`8000001@3oool0
0`000000oooo0?ooo`3o0?ooo`T0oooo000E0?ooo`800000o`3oool:0?ooo`005@3oool00`000000
oooo0?ooo`3o0?ooo`T0oooo000E0?ooo`030000003oool0oooo0?l0oooo2@3oool001D0oooo00<0
00000?ooo`3oool0o`3oool90?ooo`005@3oool00`000000oooo0?ooo`3o0?ooo`T0oooo000E0?oo
o`030000003oool0oooo0?l0oooo2@3oool001D0oooo0P00003o0?ooo`X0oooo000E0?ooo`030000
003oool0oooo0?l0oooo2@3oool001D0oooo00<000000?ooo`3oool0o`3oool90?ooo`005@3oool0
0`000000oooo0?ooo`3o0?ooo`T0oooo000E0?ooo`030000003oool0oooo0?l0oooo2@3oool001D0
oooo00<000000?ooo`3oool0o`3oool90?ooo`005@3oool200000?l0oooo2P3oool001D0oooo00<0
00000?ooo`3oool0o`3oool90?ooo`005@3oool00`000000oooo0?ooo`3o0?ooo`T0oooo000E0?oo
o`030000003oool0oooo0?l0oooo2@3oool001D0oooo00<000000?ooo`3oool0o`3oool90?ooo`00
5@3oool200000?l0oooo2P3oool001D0oooo00<000000?ooo`3oool0o`3oool90?ooo`005@3oool0
0`000000oooo0?ooo`3o0?ooo`T0oooo000E0?ooo`030000003oool0oooo0?l0oooo2@3oool00080
oooo0P0000040?ooo`030000003oool0oooo00<0oooo0P0000050?ooo`030000003oool0oooo0?l0
oooo2@3oool000050?ooo`000000oooo0?ooo`000000203oool010000000oooo0?ooo`0000040?oo
o`030000003oool0oooo0?l0oooo2@3oool000050?ooo`000000oooo0?ooo`0000002`3oool00`00
0000oooo0?ooo`020?ooo`800000o`3oool:0?ooo`0000D0oooo0000003oool0oooo000000090?oo
o`8000001@3oool00`000000oooo0?ooo`3o0?ooo`T0oooo00001@3oool000000?ooo`3oool00000
00/0oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`3o0?ooo`T0oooo00001@3oool0
00000?ooo`3oool0000000P0oooo00@000000?ooo`3oool00000103oool00`000000oooo0?ooo`3o
0?ooo`T0oooo00020?ooo`8000002P3oool2000000D0oooo00<000000?ooo`3oool0o`3oool90?oo
o`005@3oool00`000000oooo0?ooo`3o0?ooo`T0oooo000E0?ooo`800000o`3oool:0?ooo`005@3o
ool00`000000oooo0?ooo`3o0?ooo`T0oooo000E0?ooo`030000003oool0oooo0?l0oooo2@3oool0
01D0oooo00<000000?ooo`3oool0o`3oool90?ooo`005@3oool00`000000oooo0?ooo`3o0?ooo`T0
oooo000E0?ooo`800000o`3oool:0?ooo`005@3oool00`000000oooo0?ooo`3o0?ooo`T0oooo000E
0?ooo`030000003oool0oooo0?l0oooo2@3oool001D0oooo00<000000?ooo`3oool0o`3oool90?oo
o`005@3oool00`000000oooo0?ooo`3o0?ooo`T0oooo000E0?ooo`030000003oool0oooo0?l0oooo
2@3oool001D0oooo0P00003o0?ooo`X0oooo000E0?ooo`030000003oool0oooo0?l0oooo2@3oool0
01D0oooo00<000000?ooo`3oool0o`3oool90?ooo`005@3oool00`000000oooo0?ooo`3o0?ooo`T0
oooo000E0?ooo`030000003oool0oooo0?l0oooo2@3oool001D0oooo00<000000?ooo`3oool0o`3o
ool90?ooo`005@3oool200000?l0oooo2P3oool001D0oooo00<000000?ooo`3oool0o`3oool90?oo
o`005@3oool00`000000oooo0?ooo`3o0?ooo`T0oooo00020?ooo`800000103oool00`000000oooo
0?ooo`040?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool0o`3oool90?ooo`0000D0
oooo0000003oool0oooo0000000:0?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool0
o`3oool90?ooo`0000D0oooo0000003oool0oooo000000070?ooo`D00000103oool200000?l0oooo
2P3oool000050?ooo`000000oooo0?ooo`0000001`3oool010000000oooo0?ooo`0000050?ooo`03
0000003oool0oooo0?l0oooo2@3oool000050?ooo`000000oooo0?ooo`000000203oool00`000000
oooo000000050?ooo`030000003oool0oooo0?l0oooo2@3oool000050?ooo`000000oooo0?ooo`00
00002@3oool2000000D0oooo00<000000?ooo`3oool0o`3oool90?ooo`000P3oool2000000/0oooo
00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`3o0?ooo`T0oooo000E0?ooo`030000003o
ool0oooo0?l0oooo2@3oool001D0oooo0P00003o0?ooo`X0oooo000E0?ooo`030000003oool0oooo
0?l0oooo2@3oool001D0oooo00<000000?ooo`3oool0o`3oool90?ooo`005@3oool00`000000oooo
0?ooo`3o0?ooo`T0oooo000E0?ooo`030000003oool0oooo0?l0oooo2@3oool001D0oooo00<00000
0?ooo`3oool0o`3oool90?ooo`005@3oool200000?l0oooo2P3oool001D0oooo0P00003o0?ooo`X0
oooo000E0?ooo`800000o`3oool:0?ooo`005@3oool00`000000oooo0?ooo`3o0?ooo`T0oooo000E
0?ooo`030000003oool0oooo0?l0oooo2@3oool001D0oooo00<000000?ooo`3oool0o`3oool90?oo
o`005@3oool200000?l0oooo2P3oool001D0oooo00<000000?ooo`3oool0o`3oool90?ooo`005@3o
ool00`000000oooo0?ooo`3o0?ooo`T0oooo000E0?ooo`030000003oool0oooo0?l0oooo2@3oool0
01D0oooo00<000000?ooo`3oool0o`3oool90?ooo`005@3oool200000?l0oooo2P3oool001D0oooo
00<000000?ooo`3oool0o`3oool90?ooo`005@3oool00`000000oooo0?ooo`3o0?ooo`T0oooo000E
0?ooo`030000003oool0oooo0?l0oooo2@3oool00080oooo0P0000040?ooo`030000003oool0oooo
0080oooo0`0000050?ooo`030000003oool0oooo0?l0oooo2@3oool000050?ooo`000000oooo0?oo
o`0000002`3oool00`000000oooo0?ooo`020?ooo`800000m`3oool6000000`0oooo00001@3oool0
00000?ooo`3oool0000000/0oooo00<000000?ooo`3oool00P3oool200000>D0oooo6000000<0?oo
o`0000D0oooo0000003oool0oooo000000080?ooo`<000001@3oool00`000000oooo0?ooo`3C0?oo
ob@000004@3oool000050?ooo`000000oooo0?ooo`000000203oool00`000000oooo0?ooo`050?oo
o`030000003oool0oooo0<80oooo9000000R0?ooo`0000D0oooo0000003oool0oooo000000080?oo
o`030000003oool0oooo00D0oooo00<000000?ooo`3oool0/P3ooolS000003<0oooo00020?ooo`80
00002@3oool4000000@0oooo0P00002S0?ooob800000A03oool001D0oooo0P00002C0?ooob800000
E03oool001D0oooo0P0000230?ooob400000I@3oool001D0oooo0P00001c0?ooob400000M@3oool0
01D0oooo0P00001T0?ooob400000Q03oool001D0oooo0`00001D0?ooob000000U03oool001D0oooo
0`0000150?ooob000000X`3oool001D0oooo0`00000f0?ooob000000/P3oool001D0oooo00@00000
0?ooo`00000000009P3ooolP00000<40oooo000E0?ooo`030000003oool0000000<000005@3ooolP
00000=00oooo000E0?ooo`030000003oool0oooo02T00000g`3oool001D0oooo00<000000?ooo`3o
ool00P3ooolG00000>l0oooo000E0?ooo`030000003oool0oooo0?l0oooo2@3oool001D0oooo0P00
003o0?ooo`X0oooo000E0?ooo`030000003oool0oooo0?l0oooo2@3oool001D0oooo00<000000?oo
o`3oool0o`3oool90?ooo`00o`3ooolQ0?ooo`00\
\>"],
  ImageRangeCache->{{{0, 287}, {176.938, 0}} -> {-168.177, -0.0502937, \
7.88432, 0.00352053}}],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(\(ListPlot[
      Table[f[n]/\((\((282651602/10205967)\)^\((3  n)\)/n)\), {n, 1, 
          2000}]]\)\(\ \)\( (*\ p0 - 1/10\ *) \)\)\)], "Input"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
0.0238095 0.00047619 0.0663466 0.998994 [
[.2619 .05385 -9 -9 ]
[.2619 .05385 9 0 ]
[.5 .05385 -12 -9 ]
[.5 .05385 12 0 ]
[.7381 .05385 -12 -9 ]
[.7381 .05385 12 0 ]
[.97619 .05385 -12 -9 ]
[.97619 .05385 12 0 ]
[.01131 .16625 -18 -4.5 ]
[.01131 .16625 0 4.5 ]
[.01131 .26615 -18 -4.5 ]
[.01131 .26615 0 4.5 ]
[.01131 .36604 -18 -4.5 ]
[.01131 .36604 0 4.5 ]
[.01131 .46594 -18 -4.5 ]
[.01131 .46594 0 4.5 ]
[.01131 .56584 -18 -4.5 ]
[.01131 .56584 0 4.5 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.2619 .06635 m
.2619 .0726 L
s
[(500)] .2619 .05385 0 1 Mshowa
.5 .06635 m
.5 .0726 L
s
[(1000)] .5 .05385 0 1 Mshowa
.7381 .06635 m
.7381 .0726 L
s
[(1500)] .7381 .05385 0 1 Mshowa
.97619 .06635 m
.97619 .0726 L
s
[(2000)] .97619 .05385 0 1 Mshowa
.125 Mabswid
.07143 .06635 m
.07143 .0701 L
s
.11905 .06635 m
.11905 .0701 L
s
.16667 .06635 m
.16667 .0701 L
s
.21429 .06635 m
.21429 .0701 L
s
.30952 .06635 m
.30952 .0701 L
s
.35714 .06635 m
.35714 .0701 L
s
.40476 .06635 m
.40476 .0701 L
s
.45238 .06635 m
.45238 .0701 L
s
.54762 .06635 m
.54762 .0701 L
s
.59524 .06635 m
.59524 .0701 L
s
.64286 .06635 m
.64286 .0701 L
s
.69048 .06635 m
.69048 .0701 L
s
.78571 .06635 m
.78571 .0701 L
s
.83333 .06635 m
.83333 .0701 L
s
.88095 .06635 m
.88095 .0701 L
s
.92857 .06635 m
.92857 .0701 L
s
.25 Mabswid
0 .06635 m
1 .06635 L
s
.02381 .16625 m
.03006 .16625 L
s
[(0.1)] .01131 .16625 1 0 Mshowa
.02381 .26615 m
.03006 .26615 L
s
[(0.2)] .01131 .26615 1 0 Mshowa
.02381 .36604 m
.03006 .36604 L
s
[(0.3)] .01131 .36604 1 0 Mshowa
.02381 .46594 m
.03006 .46594 L
s
[(0.4)] .01131 .46594 1 0 Mshowa
.02381 .56584 m
.03006 .56584 L
s
[(0.5)] .01131 .56584 1 0 Mshowa
.125 Mabswid
.02381 .08633 m
.02756 .08633 L
s
.02381 .10631 m
.02756 .10631 L
s
.02381 .12629 m
.02756 .12629 L
s
.02381 .14627 m
.02756 .14627 L
s
.02381 .18623 m
.02756 .18623 L
s
.02381 .20621 m
.02756 .20621 L
s
.02381 .22619 m
.02756 .22619 L
s
.02381 .24617 m
.02756 .24617 L
s
.02381 .28613 m
.02756 .28613 L
s
.02381 .30611 m
.02756 .30611 L
s
.02381 .32609 m
.02756 .32609 L
s
.02381 .34607 m
.02756 .34607 L
s
.02381 .38602 m
.02756 .38602 L
s
.02381 .406 m
.02756 .406 L
s
.02381 .42598 m
.02756 .42598 L
s
.02381 .44596 m
.02756 .44596 L
s
.02381 .48592 m
.02756 .48592 L
s
.02381 .5059 m
.02756 .5059 L
s
.02381 .52588 m
.02756 .52588 L
s
.02381 .54586 m
.02756 .54586 L
s
.02381 .04637 m
.02756 .04637 L
s
.02381 .02639 m
.02756 .02639 L
s
.02381 .00641 m
.02756 .00641 L
s
.02381 .58582 m
.02756 .58582 L
s
.02381 .6058 m
.02756 .6058 L
s
.25 Mabswid
.02381 0 m
.02381 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
.008 w
.02429 .03102 Mdot
.02476 .51225 Mdot
.02524 .01952 Mdot
.02571 .56204 Mdot
.02619 .01632 Mdot
.02667 .58015 Mdot
.02714 .01512 Mdot
.02762 .5892 Mdot
.0281 .01472 Mdot
.02857 .59444 Mdot
.02905 .01472 Mdot
.02952 .59772 Mdot
.03 .01494 Mdot
.03048 .59986 Mdot
.03095 .01531 Mdot
.03143 .60128 Mdot
.0319 .01578 Mdot
.03238 .60221 Mdot
.03286 .01631 Mdot
.03333 .60281 Mdot
.03381 .0169 Mdot
.03429 .60315 Mdot
.03476 .01751 Mdot
.03524 .60331 Mdot
.03571 .01816 Mdot
.03619 .60332 Mdot
.03667 .01882 Mdot
.03714 .60322 Mdot
.03762 .0195 Mdot
.0381 .60303 Mdot
.03857 .02019 Mdot
.03905 .60277 Mdot
.03952 .02089 Mdot
.04 .60244 Mdot
.04048 .02161 Mdot
.04095 .60207 Mdot
.04143 .02232 Mdot
.0419 .60165 Mdot
.04238 .02305 Mdot
.04286 .6012 Mdot
.04333 .02377 Mdot
.04381 .60072 Mdot
.04429 .0245 Mdot
.04476 .60022 Mdot
.04524 .02524 Mdot
.04571 .59969 Mdot
.04619 .02597 Mdot
.04667 .59915 Mdot
.04714 .02671 Mdot
.04762 .59858 Mdot
.0481 .02744 Mdot
.04857 .59801 Mdot
.04905 .02818 Mdot
.04952 .59742 Mdot
.05 .02892 Mdot
.05048 .59682 Mdot
.05095 .02966 Mdot
.05143 .59621 Mdot
.0519 .0304 Mdot
.05238 .59559 Mdot
.05286 .03114 Mdot
.05333 .59496 Mdot
.05381 .03188 Mdot
.05429 .59433 Mdot
.05476 .03261 Mdot
.05524 .59369 Mdot
.05571 .03335 Mdot
.05619 .59305 Mdot
.05667 .03409 Mdot
.05714 .5924 Mdot
.05762 .03482 Mdot
.0581 .59175 Mdot
.05857 .03556 Mdot
.05905 .59109 Mdot
.05952 .03629 Mdot
.06 .59043 Mdot
.06048 .03703 Mdot
.06095 .58977 Mdot
.06143 .03776 Mdot
.0619 .58911 Mdot
.06238 .03849 Mdot
.06286 .58844 Mdot
.06333 .03922 Mdot
.06381 .58778 Mdot
.06429 .03994 Mdot
.06476 .58711 Mdot
.06524 .04067 Mdot
.06571 .58644 Mdot
.06619 .0414 Mdot
.06667 .58577 Mdot
.06714 .04212 Mdot
.06762 .58509 Mdot
.0681 .04284 Mdot
.06857 .58442 Mdot
.06905 .04356 Mdot
.06952 .58375 Mdot
.07 .04428 Mdot
.07048 .58307 Mdot
.07095 .045 Mdot
.07143 .5824 Mdot
.0719 .04571 Mdot
.07238 .58173 Mdot
.07286 .04643 Mdot
.07333 .58105 Mdot
.07381 .04714 Mdot
.07429 .58038 Mdot
.07476 .04785 Mdot
.07524 .5797 Mdot
.07571 .04856 Mdot
.07619 .57903 Mdot
.07667 .04927 Mdot
.07714 .57836 Mdot
.07762 .04998 Mdot
.0781 .57768 Mdot
.07857 .05068 Mdot
.07905 .57701 Mdot
.07952 .05138 Mdot
.08 .57634 Mdot
.08048 .05209 Mdot
.08095 .57567 Mdot
.08143 .05279 Mdot
.0819 .575 Mdot
.08238 .05348 Mdot
.08286 .57433 Mdot
.08333 .05418 Mdot
.08381 .57366 Mdot
.08429 .05488 Mdot
.08476 .57299 Mdot
.08524 .05557 Mdot
.08571 .57233 Mdot
.08619 .05626 Mdot
.08667 .57166 Mdot
.08714 .05695 Mdot
.08762 .571 Mdot
.0881 .05764 Mdot
.08857 .57033 Mdot
.08905 .05832 Mdot
.08952 .56967 Mdot
.09 .05901 Mdot
.09048 .56901 Mdot
.09095 .05969 Mdot
.09143 .56835 Mdot
.0919 .06037 Mdot
.09238 .56769 Mdot
.09286 .06105 Mdot
.09333 .56703 Mdot
.09381 .06173 Mdot
.09429 .56637 Mdot
.09476 .06241 Mdot
.09524 .56571 Mdot
.09571 .06308 Mdot
.09619 .56506 Mdot
.09667 .06375 Mdot
.09714 .56441 Mdot
.09762 .06442 Mdot
.0981 .56375 Mdot
.09857 .06509 Mdot
.09905 .5631 Mdot
.09952 .06576 Mdot
.1 .56245 Mdot
.10048 .06643 Mdot
.10095 .5618 Mdot
.10143 .06709 Mdot
.1019 .56116 Mdot
.10238 .06775 Mdot
.10286 .56051 Mdot
.10333 .06841 Mdot
.10381 .55986 Mdot
.10429 .06907 Mdot
.10476 .55922 Mdot
.10524 .06973 Mdot
.10571 .55858 Mdot
.10619 .07038 Mdot
.10667 .55794 Mdot
.10714 .07104 Mdot
.10762 .5573 Mdot
.1081 .07169 Mdot
.10857 .55666 Mdot
.10905 .07234 Mdot
.10952 .55602 Mdot
.11 .07299 Mdot
.11048 .55539 Mdot
.11095 .07364 Mdot
.11143 .55476 Mdot
.1119 .07428 Mdot
.11238 .55412 Mdot
.11286 .07493 Mdot
.11333 .55349 Mdot
.11381 .07557 Mdot
.11429 .55286 Mdot
.11476 .07621 Mdot
.11524 .55223 Mdot
.11571 .07685 Mdot
.11619 .55161 Mdot
.11667 .07749 Mdot
.11714 .55098 Mdot
.11762 .07812 Mdot
.1181 .55036 Mdot
.11857 .07875 Mdot
.11905 .54974 Mdot
.11952 .07939 Mdot
.12 .54912 Mdot
.12048 .08002 Mdot
.12095 .5485 Mdot
.12143 .08065 Mdot
.1219 .54788 Mdot
.12238 .08127 Mdot
.12286 .54726 Mdot
.12333 .0819 Mdot
.12381 .54665 Mdot
.12429 .08252 Mdot
.12476 .54603 Mdot
.12524 .08314 Mdot
.12571 .54542 Mdot
.12619 .08377 Mdot
.12667 .54481 Mdot
.12714 .08438 Mdot
.12762 .5442 Mdot
.1281 .085 Mdot
.12857 .54359 Mdot
.12905 .08562 Mdot
.12952 .54299 Mdot
.13 .08623 Mdot
.13048 .54238 Mdot
.13095 .08684 Mdot
.13143 .54178 Mdot
.1319 .08745 Mdot
.13238 .54118 Mdot
.13286 .08806 Mdot
.13333 .54058 Mdot
.13381 .08867 Mdot
.13429 .53998 Mdot
.13476 .08928 Mdot
.13524 .53938 Mdot
.13571 .08988 Mdot
.13619 .53878 Mdot
.13667 .09049 Mdot
.13714 .53819 Mdot
.13762 .09109 Mdot
.1381 .5376 Mdot
.13857 .09169 Mdot
.13905 .537 Mdot
.13952 .09228 Mdot
.14 .53641 Mdot
.14048 .09288 Mdot
.14095 .53583 Mdot
.14143 .09348 Mdot
.1419 .53524 Mdot
.14238 .09407 Mdot
.14286 .53465 Mdot
.14333 .09466 Mdot
.14381 .53407 Mdot
.14429 .09525 Mdot
.14476 .53349 Mdot
.14524 .09584 Mdot
.14571 .5329 Mdot
.14619 .09643 Mdot
.14667 .53232 Mdot
.14714 .09701 Mdot
.14762 .53175 Mdot
.1481 .0976 Mdot
.14857 .53117 Mdot
.14905 .09818 Mdot
.14952 .53059 Mdot
.15 .09876 Mdot
.15048 .53002 Mdot
.15095 .09934 Mdot
.15143 .52945 Mdot
.1519 .09992 Mdot
.15238 .52887 Mdot
.15286 .10049 Mdot
.15333 .5283 Mdot
.15381 .10107 Mdot
.15429 .52774 Mdot
.15476 .10164 Mdot
.15524 .52717 Mdot
.15571 .10221 Mdot
.15619 .5266 Mdot
.15667 .10278 Mdot
.15714 .52604 Mdot
.15762 .10335 Mdot
.1581 .52548 Mdot
.15857 .10392 Mdot
.15905 .52492 Mdot
.15952 .10448 Mdot
.16 .52436 Mdot
.16048 .10505 Mdot
.16095 .5238 Mdot
.16143 .10561 Mdot
.1619 .52324 Mdot
.16238 .10617 Mdot
.16286 .52269 Mdot
.16333 .10673 Mdot
.16381 .52213 Mdot
.16429 .10729 Mdot
.16476 .52158 Mdot
.16524 .10785 Mdot
.16571 .52103 Mdot
.16619 .1084 Mdot
.16667 .52048 Mdot
.16714 .10896 Mdot
.16762 .51993 Mdot
.1681 .10951 Mdot
.16857 .51938 Mdot
.16905 .11006 Mdot
.16952 .51884 Mdot
.17 .11061 Mdot
.17048 .51829 Mdot
.17095 .11116 Mdot
.17143 .51775 Mdot
.1719 .1117 Mdot
.17238 .51721 Mdot
.17286 .11225 Mdot
.17333 .51667 Mdot
.17381 .11279 Mdot
.17429 .51613 Mdot
.17476 .11333 Mdot
.17524 .51559 Mdot
.17571 .11387 Mdot
.17619 .51506 Mdot
.17667 .11441 Mdot
.17714 .51452 Mdot
.17762 .11495 Mdot
.1781 .51399 Mdot
.17857 .11549 Mdot
.17905 .51346 Mdot
.17952 .11602 Mdot
.18 .51293 Mdot
.18048 .11655 Mdot
.18095 .5124 Mdot
.18143 .11709 Mdot
.1819 .51187 Mdot
.18238 .11762 Mdot
.18286 .51135 Mdot
.18333 .11815 Mdot
.18381 .51082 Mdot
.18429 .11867 Mdot
.18476 .5103 Mdot
.18524 .1192 Mdot
.18571 .50978 Mdot
.18619 .11972 Mdot
.18667 .50926 Mdot
.18714 .12025 Mdot
.18762 .50874 Mdot
.1881 .12077 Mdot
.18857 .50822 Mdot
.18905 .12129 Mdot
.18952 .5077 Mdot
.19 .12181 Mdot
.19048 .50719 Mdot
.19095 .12233 Mdot
.19143 .50667 Mdot
.1919 .12285 Mdot
.19238 .50616 Mdot
.19286 .12336 Mdot
.19333 .50565 Mdot
.19381 .12387 Mdot
.19429 .50514 Mdot
.19476 .12439 Mdot
.19524 .50463 Mdot
.19571 .1249 Mdot
.19619 .50413 Mdot
.19667 .12541 Mdot
.19714 .50362 Mdot
.19762 .12592 Mdot
.1981 .50312 Mdot
.19857 .12642 Mdot
.19905 .50261 Mdot
.19952 .12693 Mdot
.2 .50211 Mdot
.20048 .12743 Mdot
.20095 .50161 Mdot
.20143 .12794 Mdot
.2019 .50111 Mdot
.20238 .12844 Mdot
.20286 .50061 Mdot
.20333 .12894 Mdot
.20381 .50012 Mdot
.20429 .12944 Mdot
.20476 .49962 Mdot
.20524 .12993 Mdot
.20571 .49913 Mdot
.20619 .13043 Mdot
.20667 .49863 Mdot
.20714 .13092 Mdot
.20762 .49814 Mdot
.2081 .13142 Mdot
.20857 .49765 Mdot
.20905 .13191 Mdot
.20952 .49716 Mdot
.21 .1324 Mdot
.21048 .49668 Mdot
.21095 .13289 Mdot
.21143 .49619 Mdot
.2119 .13338 Mdot
.21238 .49571 Mdot
.21286 .13387 Mdot
.21333 .49522 Mdot
.21381 .13435 Mdot
.21429 .49474 Mdot
.21476 .13484 Mdot
.21524 .49426 Mdot
.21571 .13532 Mdot
.21619 .49378 Mdot
.21667 .1358 Mdot
.21714 .4933 Mdot
.21762 .13628 Mdot
.2181 .49282 Mdot
.21857 .13676 Mdot
.21905 .49235 Mdot
.21952 .13724 Mdot
.22 .49187 Mdot
.22048 .13772 Mdot
.22095 .4914 Mdot
.22143 .13819 Mdot
.2219 .49093 Mdot
.22238 .13867 Mdot
.22286 .49045 Mdot
.22333 .13914 Mdot
.22381 .48998 Mdot
.22429 .13961 Mdot
.22476 .48952 Mdot
.22524 .14008 Mdot
.22571 .48905 Mdot
.22619 .14055 Mdot
.22667 .48858 Mdot
.22714 .14102 Mdot
.22762 .48812 Mdot
.2281 .14148 Mdot
.22857 .48765 Mdot
.22905 .14195 Mdot
.22952 .48719 Mdot
.23 .14241 Mdot
.23048 .48673 Mdot
.23095 .14288 Mdot
.23143 .48627 Mdot
.2319 .14334 Mdot
.23238 .48581 Mdot
.23286 .1438 Mdot
.23333 .48535 Mdot
.23381 .14426 Mdot
.23429 .4849 Mdot
.23476 .14471 Mdot
.23524 .48444 Mdot
.23571 .14517 Mdot
.23619 .48399 Mdot
.23667 .14563 Mdot
.23714 .48354 Mdot
.23762 .14608 Mdot
.2381 .48308 Mdot
.23857 .14653 Mdot
.23905 .48263 Mdot
.23952 .14699 Mdot
.24 .48218 Mdot
.24048 .14744 Mdot
.24095 .48174 Mdot
.24143 .14789 Mdot
.2419 .48129 Mdot
.24238 .14833 Mdot
.24286 .48084 Mdot
.24333 .14878 Mdot
.24381 .4804 Mdot
.24429 .14923 Mdot
.24476 .47996 Mdot
.24524 .14967 Mdot
.24571 .47951 Mdot
.24619 .15011 Mdot
.24667 .47907 Mdot
.24714 .15056 Mdot
.24762 .47863 Mdot
.2481 .151 Mdot
.24857 .4782 Mdot
.24905 .15144 Mdot
.24952 .47776 Mdot
.25 .15188 Mdot
.25048 .47732 Mdot
.25095 .15231 Mdot
.25143 .47689 Mdot
.2519 .15275 Mdot
.25238 .47645 Mdot
.25286 .15319 Mdot
.25333 .47602 Mdot
.25381 .15362 Mdot
.25429 .47559 Mdot
.25476 .15405 Mdot
.25524 .47516 Mdot
.25571 .15448 Mdot
.25619 .47473 Mdot
.25667 .15491 Mdot
.25714 .4743 Mdot
.25762 .15534 Mdot
.2581 .47387 Mdot
.25857 .15577 Mdot
.25905 .47345 Mdot
.25952 .1562 Mdot
.26 .47302 Mdot
.26048 .15662 Mdot
.26095 .4726 Mdot
.26143 .15705 Mdot
.2619 .47218 Mdot
.26238 .15747 Mdot
.26286 .47176 Mdot
.26333 .1579 Mdot
.26381 .47134 Mdot
.26429 .15832 Mdot
.26476 .47092 Mdot
.26524 .15874 Mdot
.26571 .4705 Mdot
.26619 .15916 Mdot
.26667 .47008 Mdot
.26714 .15957 Mdot
.26762 .46967 Mdot
.2681 .15999 Mdot
.26857 .46925 Mdot
.26905 .16041 Mdot
.26952 .46884 Mdot
.27 .16082 Mdot
.27048 .46842 Mdot
.27095 .16123 Mdot
.27143 .46801 Mdot
.2719 .16165 Mdot
.27238 .4676 Mdot
.27286 .16206 Mdot
.27333 .46719 Mdot
.27381 .16247 Mdot
.27429 .46679 Mdot
.27476 .16288 Mdot
.27524 .46638 Mdot
.27571 .16329 Mdot
.27619 .46597 Mdot
.27667 .16369 Mdot
.27714 .46557 Mdot
.27762 .1641 Mdot
.2781 .46516 Mdot
.27857 .1645 Mdot
.27905 .46476 Mdot
.27952 .16491 Mdot
.28 .46436 Mdot
.28048 .16531 Mdot
.28095 .46396 Mdot
.28143 .16571 Mdot
.2819 .46356 Mdot
.28238 .16611 Mdot
.28286 .46316 Mdot
.28333 .16651 Mdot
.28381 .46276 Mdot
.28429 .16691 Mdot
.28476 .46237 Mdot
.28524 .16731 Mdot
.28571 .46197 Mdot
.28619 .1677 Mdot
.28667 .46158 Mdot
.28714 .1681 Mdot
.28762 .46119 Mdot
.2881 .16849 Mdot
.28857 .46079 Mdot
.28905 .16888 Mdot
.28952 .4604 Mdot
.29 .16928 Mdot
.29048 .46001 Mdot
.29095 .16967 Mdot
.29143 .45962 Mdot
.2919 .17006 Mdot
.29238 .45923 Mdot
.29286 .17045 Mdot
.29333 .45885 Mdot
.29381 .17083 Mdot
.29429 .45846 Mdot
.29476 .17122 Mdot
.29524 .45808 Mdot
.29571 .17161 Mdot
.29619 .45769 Mdot
.29667 .17199 Mdot
.29714 .45731 Mdot
.29762 .17237 Mdot
.2981 .45693 Mdot
.29857 .17276 Mdot
.29905 .45655 Mdot
.29952 .17314 Mdot
.3 .45617 Mdot
.30048 .17352 Mdot
.30095 .45579 Mdot
.30143 .1739 Mdot
.3019 .45541 Mdot
.30238 .17428 Mdot
.30286 .45504 Mdot
.30333 .17465 Mdot
.30381 .45466 Mdot
.30429 .17503 Mdot
.30476 .45428 Mdot
.30524 .17541 Mdot
.30571 .45391 Mdot
.30619 .17578 Mdot
.30667 .45354 Mdot
.30714 .17615 Mdot
.30762 .45317 Mdot
.3081 .17653 Mdot
.30857 .4528 Mdot
.30905 .1769 Mdot
.30952 .45243 Mdot
.31 .17727 Mdot
.31048 .45206 Mdot
.31095 .17764 Mdot
.31143 .45169 Mdot
.3119 .17801 Mdot
.31238 .45132 Mdot
.31286 .17837 Mdot
.31333 .45096 Mdot
.31381 .17874 Mdot
.31429 .45059 Mdot
.31476 .1791 Mdot
.31524 .45023 Mdot
.31571 .17947 Mdot
.31619 .44987 Mdot
.31667 .17983 Mdot
.31714 .4495 Mdot
.31762 .1802 Mdot
.3181 .44914 Mdot
.31857 .18056 Mdot
.31905 .44878 Mdot
.31952 .18092 Mdot
.32 .44842 Mdot
.32048 .18128 Mdot
.32095 .44807 Mdot
.32143 .18164 Mdot
.3219 .44771 Mdot
.32238 .18199 Mdot
.32286 .44735 Mdot
.32333 .18235 Mdot
.32381 .447 Mdot
.32429 .18271 Mdot
.32476 .44664 Mdot
.32524 .18306 Mdot
.32571 .44629 Mdot
.32619 .18341 Mdot
.32667 .44594 Mdot
.32714 .18377 Mdot
.32762 .44559 Mdot
.3281 .18412 Mdot
.32857 .44524 Mdot
.32905 .18447 Mdot
.32952 .44489 Mdot
.33 .18482 Mdot
.33048 .44454 Mdot
.33095 .18517 Mdot
.33143 .44419 Mdot
.3319 .18552 Mdot
.33238 .44384 Mdot
.33286 .18587 Mdot
.33333 .4435 Mdot
.33381 .18621 Mdot
.33429 .44315 Mdot
.33476 .18656 Mdot
.33524 .44281 Mdot
.33571 .1869 Mdot
.33619 .44247 Mdot
.33667 .18725 Mdot
.33714 .44212 Mdot
.33762 .18759 Mdot
.3381 .44178 Mdot
.33857 .18793 Mdot
.33905 .44144 Mdot
.33952 .18827 Mdot
.34 .4411 Mdot
.34048 .18861 Mdot
.34095 .44076 Mdot
.34143 .18895 Mdot
.3419 .44043 Mdot
.34238 .18929 Mdot
.34286 .44009 Mdot
.34333 .18962 Mdot
.34381 .43975 Mdot
.34429 .18996 Mdot
.34476 .43942 Mdot
.34524 .1903 Mdot
.34571 .43908 Mdot
.34619 .19063 Mdot
.34667 .43875 Mdot
.34714 .19096 Mdot
.34762 .43842 Mdot
.3481 .1913 Mdot
.34857 .43809 Mdot
.34905 .19163 Mdot
.34952 .43776 Mdot
.35 .19196 Mdot
.35048 .43743 Mdot
.35095 .19229 Mdot
.35143 .4371 Mdot
.3519 .19262 Mdot
.35238 .43677 Mdot
.35286 .19295 Mdot
.35333 .43644 Mdot
.35381 .19327 Mdot
.35429 .43612 Mdot
.35476 .1936 Mdot
.35524 .43579 Mdot
.35571 .19393 Mdot
.35619 .43547 Mdot
.35667 .19425 Mdot
.35714 .43515 Mdot
.35762 .19457 Mdot
.3581 .43482 Mdot
.35857 .1949 Mdot
.35905 .4345 Mdot
.35952 .19522 Mdot
.36 .43418 Mdot
.36048 .19554 Mdot
.36095 .43386 Mdot
.36143 .19586 Mdot
.3619 .43354 Mdot
.36238 .19618 Mdot
.36286 .43322 Mdot
.36333 .1965 Mdot
.36381 .43291 Mdot
.36429 .19682 Mdot
.36476 .43259 Mdot
.36524 .19713 Mdot
.36571 .43227 Mdot
.36619 .19745 Mdot
.36667 .43196 Mdot
.36714 .19777 Mdot
.36762 .43164 Mdot
.3681 .19808 Mdot
.36857 .43133 Mdot
.36905 .19839 Mdot
.36952 .43102 Mdot
.37 .19871 Mdot
.37048 .43071 Mdot
.37095 .19902 Mdot
.37143 .4304 Mdot
.3719 .19933 Mdot
.37238 .43009 Mdot
.37286 .19964 Mdot
.37333 .42978 Mdot
.37381 .19995 Mdot
.37429 .42947 Mdot
.37476 .20026 Mdot
.37524 .42916 Mdot
.37571 .20057 Mdot
.37619 .42886 Mdot
.37667 .20087 Mdot
.37714 .42855 Mdot
.37762 .20118 Mdot
.3781 .42825 Mdot
.37857 .20148 Mdot
.37905 .42794 Mdot
.37952 .20179 Mdot
.38 .42764 Mdot
.38048 .20209 Mdot
.38095 .42734 Mdot
.38143 .20239 Mdot
.3819 .42703 Mdot
.38238 .2027 Mdot
.38286 .42673 Mdot
.38333 .203 Mdot
.38381 .42643 Mdot
.38429 .2033 Mdot
.38476 .42613 Mdot
.38524 .2036 Mdot
.38571 .42584 Mdot
.38619 .2039 Mdot
.38667 .42554 Mdot
.38714 .20419 Mdot
.38762 .42524 Mdot
.3881 .20449 Mdot
.38857 .42494 Mdot
.38905 .20479 Mdot
.38952 .42465 Mdot
.39 .20508 Mdot
.39048 .42435 Mdot
.39095 .20538 Mdot
.39143 .42406 Mdot
.3919 .20567 Mdot
.39238 .42377 Mdot
.39286 .20597 Mdot
.39333 .42348 Mdot
.39381 .20626 Mdot
.39429 .42318 Mdot
.39476 .20655 Mdot
.39524 .42289 Mdot
.39571 .20684 Mdot
.39619 .4226 Mdot
.39667 .20713 Mdot
.39714 .42232 Mdot
.39762 .20742 Mdot
.3981 .42203 Mdot
.39857 .20771 Mdot
.39905 .42174 Mdot
.39952 .208 Mdot
.4 .42145 Mdot
.40048 .20828 Mdot
.40095 .42117 Mdot
.40143 .20857 Mdot
.4019 .42088 Mdot
.40238 .20885 Mdot
.40286 .4206 Mdot
.40333 .20914 Mdot
.40381 .42031 Mdot
.40429 .20942 Mdot
.40476 .42003 Mdot
.40524 .20971 Mdot
.40571 .41975 Mdot
.40619 .20999 Mdot
.40667 .41947 Mdot
.40714 .21027 Mdot
.40762 .41919 Mdot
.4081 .21055 Mdot
.40857 .41891 Mdot
.40905 .21083 Mdot
.40952 .41863 Mdot
.41 .21111 Mdot
.41048 .41835 Mdot
.41095 .21139 Mdot
.41143 .41807 Mdot
.4119 .21167 Mdot
.41238 .4178 Mdot
.41286 .21194 Mdot
.41333 .41752 Mdot
.41381 .21222 Mdot
.41429 .41724 Mdot
.41476 .2125 Mdot
.41524 .41697 Mdot
.41571 .21277 Mdot
.41619 .4167 Mdot
.41667 .21305 Mdot
.41714 .41642 Mdot
.41762 .21332 Mdot
.4181 .41615 Mdot
.41857 .21359 Mdot
.41905 .41588 Mdot
.41952 .21386 Mdot
.42 .41561 Mdot
.42048 .21413 Mdot
.42095 .41534 Mdot
.42143 .21441 Mdot
.4219 .41507 Mdot
.42238 .21468 Mdot
.42286 .4148 Mdot
.42333 .21494 Mdot
.42381 .41453 Mdot
.42429 .21521 Mdot
.42476 .41426 Mdot
.42524 .21548 Mdot
.42571 .414 Mdot
.42619 .21575 Mdot
.42667 .41373 Mdot
.42714 .21601 Mdot
.42762 .41347 Mdot
.4281 .21628 Mdot
.42857 .4132 Mdot
.42905 .21654 Mdot
.42952 .41294 Mdot
.43 .21681 Mdot
.43048 .41267 Mdot
.43095 .21707 Mdot
.43143 .41241 Mdot
.4319 .21733 Mdot
.43238 .41215 Mdot
.43286 .2176 Mdot
.43333 .41189 Mdot
.43381 .21786 Mdot
.43429 .41163 Mdot
.43476 .21812 Mdot
.43524 .41137 Mdot
.43571 .21838 Mdot
.43619 .41111 Mdot
.43667 .21864 Mdot
.43714 .41085 Mdot
.43762 .21889 Mdot
.4381 .41059 Mdot
.43857 .21915 Mdot
.43905 .41034 Mdot
.43952 .21941 Mdot
.44 .41008 Mdot
.44048 .21967 Mdot
.44095 .40983 Mdot
.44143 .21992 Mdot
.4419 .40957 Mdot
.44238 .22018 Mdot
.44286 .40932 Mdot
.44333 .22043 Mdot
.44381 .40906 Mdot
.44429 .22068 Mdot
.44476 .40881 Mdot
.44524 .22094 Mdot
.44571 .40856 Mdot
.44619 .22119 Mdot
.44667 .40831 Mdot
.44714 .22144 Mdot
.44762 .40806 Mdot
.4481 .22169 Mdot
.44857 .40781 Mdot
.44905 .22194 Mdot
.44952 .40756 Mdot
.45 .22219 Mdot
.45048 .40731 Mdot
.45095 .22244 Mdot
.45143 .40706 Mdot
.4519 .22269 Mdot
.45238 .40681 Mdot
.45286 .22294 Mdot
.45333 .40657 Mdot
.45381 .22318 Mdot
.45429 .40632 Mdot
.45476 .22343 Mdot
.45524 .40608 Mdot
.45571 .22367 Mdot
.45619 .40583 Mdot
.45667 .22392 Mdot
.45714 .40559 Mdot
.45762 .22416 Mdot
.4581 .40534 Mdot
.45857 .22441 Mdot
.45905 .4051 Mdot
.45952 .22465 Mdot
.46 .40486 Mdot
.46048 .22489 Mdot
.46095 .40462 Mdot
.46143 .22513 Mdot
.4619 .40438 Mdot
.46238 .22538 Mdot
.46286 .40414 Mdot
.46333 .22562 Mdot
.46381 .4039 Mdot
.46429 .22586 Mdot
.46476 .40366 Mdot
.46524 .22609 Mdot
.46571 .40342 Mdot
.46619 .22633 Mdot
.46667 .40318 Mdot
.46714 .22657 Mdot
.46762 .40294 Mdot
.4681 .22681 Mdot
.46857 .40271 Mdot
.46905 .22704 Mdot
.46952 .40247 Mdot
.47 .22728 Mdot
.47048 .40224 Mdot
.47095 .22751 Mdot
.47143 .402 Mdot
.4719 .22775 Mdot
.47238 .40177 Mdot
.47286 .22798 Mdot
.47333 .40154 Mdot
.47381 .22822 Mdot
.47429 .4013 Mdot
.47476 .22845 Mdot
.47524 .40107 Mdot
.47571 .22868 Mdot
.47619 .40084 Mdot
.47667 .22891 Mdot
.47714 .40061 Mdot
.47762 .22914 Mdot
.4781 .40038 Mdot
.47857 .22937 Mdot
.47905 .40015 Mdot
.47952 .2296 Mdot
.48 .39992 Mdot
.48048 .22983 Mdot
.48095 .39969 Mdot
.48143 .23006 Mdot
.4819 .39947 Mdot
.48238 .23029 Mdot
.48286 .39924 Mdot
.48333 .23052 Mdot
.48381 .39901 Mdot
.48429 .23074 Mdot
.48476 .39879 Mdot
.48524 .23097 Mdot
.48571 .39856 Mdot
.48619 .23119 Mdot
.48667 .39834 Mdot
.48714 .23142 Mdot
.48762 .39811 Mdot
.4881 .23164 Mdot
.48857 .39789 Mdot
.48905 .23187 Mdot
.48952 .39767 Mdot
.49 .23209 Mdot
.49048 .39744 Mdot
.49095 .23231 Mdot
.49143 .39722 Mdot
.4919 .23253 Mdot
.49238 .397 Mdot
.49286 .23275 Mdot
.49333 .39678 Mdot
.49381 .23297 Mdot
.49429 .39656 Mdot
.49476 .23319 Mdot
.49524 .39634 Mdot
.49571 .23341 Mdot
.49619 .39612 Mdot
.49667 .23363 Mdot
.49714 .39591 Mdot
.49762 .23385 Mdot
.4981 .39569 Mdot
.49857 .23407 Mdot
.49905 .39547 Mdot
.49952 .23429 Mdot
.5 .39526 Mdot
.50048 .2345 Mdot
.50095 .39504 Mdot
.50143 .23472 Mdot
.5019 .39482 Mdot
.50238 .23493 Mdot
.50286 .39461 Mdot
.50333 .23515 Mdot
.50381 .3944 Mdot
.50429 .23536 Mdot
.50476 .39418 Mdot
.50524 .23558 Mdot
.50571 .39397 Mdot
.50619 .23579 Mdot
.50667 .39376 Mdot
.50714 .236 Mdot
.50762 .39355 Mdot
.5081 .23621 Mdot
.50857 .39333 Mdot
.50905 .23642 Mdot
.50952 .39312 Mdot
.51 .23663 Mdot
.51048 .39291 Mdot
.51095 .23684 Mdot
.51143 .3927 Mdot
.5119 .23705 Mdot
.51238 .3925 Mdot
.51286 .23726 Mdot
.51333 .39229 Mdot
.51381 .23747 Mdot
.51429 .39208 Mdot
.51476 .23768 Mdot
.51524 .39187 Mdot
.51571 .23789 Mdot
.51619 .39167 Mdot
.51667 .23809 Mdot
.51714 .39146 Mdot
.51762 .2383 Mdot
.5181 .39125 Mdot
.51857 .23851 Mdot
.51905 .39105 Mdot
.51952 .23871 Mdot
.52 .39085 Mdot
.52048 .23891 Mdot
.52095 .39064 Mdot
.52143 .23912 Mdot
.5219 .39044 Mdot
.52238 .23932 Mdot
.52286 .39024 Mdot
.52333 .23952 Mdot
.52381 .39003 Mdot
.52429 .23973 Mdot
.52476 .38983 Mdot
.52524 .23993 Mdot
.52571 .38963 Mdot
.52619 .24013 Mdot
.52667 .38943 Mdot
.52714 .24033 Mdot
.52762 .38923 Mdot
.5281 .24053 Mdot
.52857 .38903 Mdot
.52905 .24073 Mdot
.52952 .38883 Mdot
.53 .24093 Mdot
.53048 .38863 Mdot
.53095 .24113 Mdot
.53143 .38843 Mdot
.5319 .24133 Mdot
.53238 .38824 Mdot
.53286 .24152 Mdot
.53333 .38804 Mdot
.53381 .24172 Mdot
.53429 .38784 Mdot
.53476 .24192 Mdot
.53524 .38765 Mdot
.53571 .24211 Mdot
.53619 .38745 Mdot
.53667 .24231 Mdot
.53714 .38726 Mdot
.53762 .2425 Mdot
.5381 .38706 Mdot
.53857 .2427 Mdot
.53905 .38687 Mdot
.53952 .24289 Mdot
.54 .38668 Mdot
.54048 .24309 Mdot
.54095 .38648 Mdot
.54143 .24328 Mdot
.5419 .38629 Mdot
.54238 .24347 Mdot
.54286 .3861 Mdot
.54333 .24366 Mdot
.54381 .38591 Mdot
.54429 .24385 Mdot
.54476 .38572 Mdot
.54524 .24404 Mdot
.54571 .38553 Mdot
.54619 .24423 Mdot
.54667 .38534 Mdot
.54714 .24442 Mdot
.54762 .38515 Mdot
.5481 .24461 Mdot
.54857 .38496 Mdot
.54905 .2448 Mdot
.54952 .38477 Mdot
.55 .24499 Mdot
.55048 .38459 Mdot
.55095 .24518 Mdot
.55143 .3844 Mdot
.5519 .24536 Mdot
.55238 .38421 Mdot
.55286 .24555 Mdot
.55333 .38403 Mdot
.55381 .24574 Mdot
.55429 .38384 Mdot
.55476 .24592 Mdot
.55524 .38365 Mdot
.55571 .24611 Mdot
.55619 .38347 Mdot
.55667 .24629 Mdot
.55714 .38329 Mdot
.55762 .24648 Mdot
.5581 .3831 Mdot
.55857 .24666 Mdot
.55905 .38292 Mdot
.55952 .24684 Mdot
.56 .38274 Mdot
.56048 .24703 Mdot
.56095 .38255 Mdot
.56143 .24721 Mdot
.5619 .38237 Mdot
.56238 .24739 Mdot
.56286 .38219 Mdot
.56333 .24757 Mdot
.56381 .38201 Mdot
.56429 .24775 Mdot
.56476 .38183 Mdot
.56524 .24793 Mdot
.56571 .38165 Mdot
.56619 .24811 Mdot
.56667 .38147 Mdot
.56714 .24829 Mdot
.56762 .38129 Mdot
.5681 .24847 Mdot
.56857 .38112 Mdot
.56905 .24865 Mdot
.56952 .38094 Mdot
.57 .24883 Mdot
.57048 .38076 Mdot
.57095 .249 Mdot
.57143 .38058 Mdot
.5719 .24918 Mdot
.57238 .38041 Mdot
.57286 .24936 Mdot
.57333 .38023 Mdot
.57381 .24953 Mdot
.57429 .38006 Mdot
.57476 .24971 Mdot
.57524 .37988 Mdot
.57571 .24988 Mdot
.57619 .37971 Mdot
.57667 .25006 Mdot
.57714 .37953 Mdot
.57762 .25023 Mdot
.5781 .37936 Mdot
.57857 .25041 Mdot
.57905 .37919 Mdot
.57952 .25058 Mdot
.58 .37901 Mdot
.58048 .25075 Mdot
.58095 .37884 Mdot
.58143 .25092 Mdot
.5819 .37867 Mdot
.58238 .2511 Mdot
.58286 .3785 Mdot
.58333 .25127 Mdot
.58381 .37833 Mdot
.58429 .25144 Mdot
.58476 .37816 Mdot
.58524 .25161 Mdot
.58571 .37799 Mdot
.58619 .25178 Mdot
.58667 .37782 Mdot
.58714 .25195 Mdot
.58762 .37765 Mdot
.5881 .25212 Mdot
.58857 .37748 Mdot
.58905 .25229 Mdot
.58952 .37731 Mdot
.59 .25245 Mdot
.59048 .37714 Mdot
.59095 .25262 Mdot
.59143 .37698 Mdot
.5919 .25279 Mdot
.59238 .37681 Mdot
.59286 .25296 Mdot
.59333 .37664 Mdot
.59381 .25312 Mdot
.59429 .37648 Mdot
.59476 .25329 Mdot
.59524 .37631 Mdot
.59571 .25345 Mdot
.59619 .37615 Mdot
.59667 .25362 Mdot
.59714 .37598 Mdot
.59762 .25378 Mdot
.5981 .37582 Mdot
.59857 .25395 Mdot
.59905 .37566 Mdot
.59952 .25411 Mdot
.6 .37549 Mdot
.60048 .25427 Mdot
.60095 .37533 Mdot
.60143 .25444 Mdot
.6019 .37517 Mdot
.60238 .2546 Mdot
.60286 .37501 Mdot
.60333 .25476 Mdot
.60381 .37485 Mdot
.60429 .25492 Mdot
.60476 .37468 Mdot
.60524 .25508 Mdot
.60571 .37452 Mdot
.60619 .25524 Mdot
.60667 .37436 Mdot
.60714 .2554 Mdot
.60762 .3742 Mdot
.6081 .25556 Mdot
.60857 .37405 Mdot
.60905 .25572 Mdot
.60952 .37389 Mdot
.61 .25588 Mdot
.61048 .37373 Mdot
.61095 .25604 Mdot
.61143 .37357 Mdot
.6119 .2562 Mdot
.61238 .37341 Mdot
.61286 .25636 Mdot
.61333 .37326 Mdot
.61381 .25651 Mdot
.61429 .3731 Mdot
.61476 .25667 Mdot
.61524 .37294 Mdot
.61571 .25683 Mdot
.61619 .37279 Mdot
.61667 .25698 Mdot
.61714 .37263 Mdot
.61762 .25714 Mdot
.6181 .37248 Mdot
.61857 .25729 Mdot
.61905 .37232 Mdot
.61952 .25745 Mdot
.62 .37217 Mdot
.62048 .2576 Mdot
.62095 .37201 Mdot
.62143 .25775 Mdot
.6219 .37186 Mdot
.62238 .25791 Mdot
.62286 .37171 Mdot
.62333 .25806 Mdot
.62381 .37155 Mdot
.62429 .25821 Mdot
.62476 .3714 Mdot
.62524 .25837 Mdot
.62571 .37125 Mdot
.62619 .25852 Mdot
.62667 .3711 Mdot
.62714 .25867 Mdot
.62762 .37095 Mdot
.6281 .25882 Mdot
.62857 .3708 Mdot
.62905 .25897 Mdot
.62952 .37065 Mdot
.63 .25912 Mdot
.63048 .3705 Mdot
.63095 .25927 Mdot
.63143 .37035 Mdot
.6319 .25942 Mdot
.63238 .3702 Mdot
.63286 .25957 Mdot
.63333 .37005 Mdot
.63381 .25972 Mdot
.63429 .3699 Mdot
.63476 .25987 Mdot
.63524 .36976 Mdot
.63571 .26001 Mdot
.63619 .36961 Mdot
.63667 .26016 Mdot
.63714 .36946 Mdot
.63762 .26031 Mdot
.6381 .36932 Mdot
.63857 .26045 Mdot
.63905 .36917 Mdot
.63952 .2606 Mdot
.64 .36902 Mdot
.64048 .26075 Mdot
.64095 .36888 Mdot
.64143 .26089 Mdot
.6419 .36873 Mdot
.64238 .26104 Mdot
.64286 .36859 Mdot
.64333 .26118 Mdot
.64381 .36844 Mdot
.64429 .26133 Mdot
.64476 .3683 Mdot
.64524 .26147 Mdot
.64571 .36816 Mdot
.64619 .26161 Mdot
.64667 .36801 Mdot
.64714 .26176 Mdot
.64762 .36787 Mdot
.6481 .2619 Mdot
.64857 .36773 Mdot
.64905 .26204 Mdot
.64952 .36759 Mdot
.65 .26218 Mdot
.65048 .36745 Mdot
.65095 .26232 Mdot
.65143 .36731 Mdot
.6519 .26247 Mdot
.65238 .36716 Mdot
.65286 .26261 Mdot
.65333 .36702 Mdot
.65381 .26275 Mdot
.65429 .36688 Mdot
.65476 .26289 Mdot
.65524 .36674 Mdot
.65571 .26303 Mdot
.65619 .36661 Mdot
.65667 .26317 Mdot
.65714 .36647 Mdot
.65762 .2633 Mdot
.6581 .36633 Mdot
.65857 .26344 Mdot
.65905 .36619 Mdot
.65952 .26358 Mdot
.66 .36605 Mdot
.66048 .26372 Mdot
.66095 .36591 Mdot
.66143 .26386 Mdot
.6619 .36578 Mdot
.66238 .26399 Mdot
.66286 .36564 Mdot
.66333 .26413 Mdot
.66381 .3655 Mdot
.66429 .26427 Mdot
.66476 .36537 Mdot
.66524 .2644 Mdot
.66571 .36523 Mdot
.66619 .26454 Mdot
.66667 .3651 Mdot
.66714 .26467 Mdot
.66762 .36496 Mdot
.6681 .26481 Mdot
.66857 .36483 Mdot
.66905 .26494 Mdot
.66952 .3647 Mdot
.67 .26508 Mdot
.67048 .36456 Mdot
.67095 .26521 Mdot
.67143 .36443 Mdot
.6719 .26534 Mdot
.67238 .3643 Mdot
.67286 .26548 Mdot
.67333 .36416 Mdot
.67381 .26561 Mdot
.67429 .36403 Mdot
.67476 .26574 Mdot
.67524 .3639 Mdot
.67571 .26587 Mdot
.67619 .36377 Mdot
.67667 .266 Mdot
.67714 .36364 Mdot
.67762 .26614 Mdot
.6781 .3635 Mdot
.67857 .26627 Mdot
.67905 .36337 Mdot
.67952 .2664 Mdot
.68 .36324 Mdot
.68048 .26653 Mdot
.68095 .36311 Mdot
.68143 .26666 Mdot
.6819 .36298 Mdot
.68238 .26679 Mdot
.68286 .36286 Mdot
.68333 .26692 Mdot
.68381 .36273 Mdot
.68429 .26705 Mdot
.68476 .3626 Mdot
.68524 .26717 Mdot
.68571 .36247 Mdot
.68619 .2673 Mdot
.68667 .36234 Mdot
.68714 .26743 Mdot
.68762 .36222 Mdot
.6881 .26756 Mdot
.68857 .36209 Mdot
.68905 .26768 Mdot
.68952 .36196 Mdot
.69 .26781 Mdot
.69048 .36183 Mdot
.69095 .26794 Mdot
.69143 .36171 Mdot
.6919 .26806 Mdot
.69238 .36158 Mdot
.69286 .26819 Mdot
.69333 .36146 Mdot
.69381 .26831 Mdot
.69429 .36133 Mdot
.69476 .26844 Mdot
.69524 .36121 Mdot
.69571 .26856 Mdot
.69619 .36108 Mdot
.69667 .26869 Mdot
.69714 .36096 Mdot
.69762 .26881 Mdot
.6981 .36084 Mdot
.69857 .26894 Mdot
.69905 .36071 Mdot
.69952 .26906 Mdot
.7 .36059 Mdot
.70048 .26918 Mdot
.70095 .36047 Mdot
.70143 .26931 Mdot
.7019 .36034 Mdot
.70238 .26943 Mdot
.70286 .36022 Mdot
.70333 .26955 Mdot
.70381 .3601 Mdot
.70429 .26967 Mdot
.70476 .35998 Mdot
.70524 .26979 Mdot
.70571 .35986 Mdot
.70619 .26991 Mdot
.70667 .35974 Mdot
.70714 .27004 Mdot
.70762 .35962 Mdot
.7081 .27016 Mdot
.70857 .3595 Mdot
.70905 .27028 Mdot
.70952 .35938 Mdot
.71 .2704 Mdot
.71048 .35926 Mdot
.71095 .27052 Mdot
.71143 .35914 Mdot
.7119 .27063 Mdot
.71238 .35902 Mdot
.71286 .27075 Mdot
.71333 .3589 Mdot
.71381 .27087 Mdot
.71429 .35878 Mdot
.71476 .27099 Mdot
.71524 .35867 Mdot
.71571 .27111 Mdot
.71619 .35855 Mdot
.71667 .27123 Mdot
.71714 .35843 Mdot
.71762 .27134 Mdot
.7181 .35831 Mdot
.71857 .27146 Mdot
.71905 .3582 Mdot
.71952 .27158 Mdot
.72 .35808 Mdot
.72048 .27169 Mdot
.72095 .35797 Mdot
.72143 .27181 Mdot
.7219 .35785 Mdot
.72238 .27192 Mdot
.72286 .35773 Mdot
.72333 .27204 Mdot
.72381 .35762 Mdot
.72429 .27215 Mdot
.72476 .3575 Mdot
.72524 .27227 Mdot
.72571 .35739 Mdot
.72619 .27238 Mdot
.72667 .35728 Mdot
.72714 .2725 Mdot
.72762 .35716 Mdot
.7281 .27261 Mdot
.72857 .35705 Mdot
.72905 .27273 Mdot
.72952 .35694 Mdot
.73 .27284 Mdot
.73048 .35682 Mdot
.73095 .27295 Mdot
.73143 .35671 Mdot
.7319 .27306 Mdot
.73238 .3566 Mdot
.73286 .27318 Mdot
.73333 .35649 Mdot
.73381 .27329 Mdot
.73429 .35637 Mdot
.73476 .2734 Mdot
.73524 .35626 Mdot
.73571 .27351 Mdot
.73619 .35615 Mdot
.73667 .27362 Mdot
.73714 .35604 Mdot
.73762 .27373 Mdot
.7381 .35593 Mdot
.73857 .27384 Mdot
.73905 .35582 Mdot
.73952 .27395 Mdot
.74 .35571 Mdot
.74048 .27406 Mdot
.74095 .3556 Mdot
.74143 .27417 Mdot
.7419 .35549 Mdot
.74238 .27428 Mdot
.74286 .35538 Mdot
.74333 .27439 Mdot
.74381 .35527 Mdot
.74429 .2745 Mdot
.74476 .35517 Mdot
.74524 .27461 Mdot
.74571 .35506 Mdot
.74619 .27472 Mdot
.74667 .35495 Mdot
.74714 .27483 Mdot
.74762 .35484 Mdot
.7481 .27493 Mdot
.74857 .35473 Mdot
.74905 .27504 Mdot
.74952 .35463 Mdot
.75 .27515 Mdot
.75048 .35452 Mdot
.75095 .27525 Mdot
.75143 .35441 Mdot
.7519 .27536 Mdot
.75238 .35431 Mdot
.75286 .27547 Mdot
.75333 .3542 Mdot
.75381 .27557 Mdot
.75429 .3541 Mdot
.75476 .27568 Mdot
.75524 .35399 Mdot
.75571 .27578 Mdot
.75619 .35389 Mdot
.75667 .27589 Mdot
.75714 .35378 Mdot
.75762 .27599 Mdot
.7581 .35368 Mdot
.75857 .2761 Mdot
.75905 .35357 Mdot
.75952 .2762 Mdot
.76 .35347 Mdot
.76048 .27631 Mdot
.76095 .35337 Mdot
.76143 .27641 Mdot
.7619 .35326 Mdot
.76238 .27651 Mdot
.76286 .35316 Mdot
.76333 .27662 Mdot
.76381 .35306 Mdot
.76429 .27672 Mdot
.76476 .35295 Mdot
.76524 .27682 Mdot
.76571 .35285 Mdot
.76619 .27692 Mdot
.76667 .35275 Mdot
.76714 .27702 Mdot
.76762 .35265 Mdot
.7681 .27713 Mdot
.76857 .35255 Mdot
.76905 .27723 Mdot
.76952 .35245 Mdot
.77 .27733 Mdot
.77048 .35235 Mdot
.77095 .27743 Mdot
.77143 .35225 Mdot
.7719 .27753 Mdot
.77238 .35214 Mdot
.77286 .27763 Mdot
.77333 .35204 Mdot
.77381 .27773 Mdot
.77429 .35194 Mdot
.77476 .27783 Mdot
.77524 .35185 Mdot
.77571 .27793 Mdot
.77619 .35175 Mdot
.77667 .27803 Mdot
.77714 .35165 Mdot
.77762 .27813 Mdot
.7781 .35155 Mdot
.77857 .27823 Mdot
.77905 .35145 Mdot
.77952 .27833 Mdot
.78 .35135 Mdot
.78048 .27842 Mdot
.78095 .35125 Mdot
.78143 .27852 Mdot
.7819 .35116 Mdot
.78238 .27862 Mdot
.78286 .35106 Mdot
.78333 .27872 Mdot
.78381 .35096 Mdot
.78429 .27881 Mdot
.78476 .35087 Mdot
.78524 .27891 Mdot
.78571 .35077 Mdot
.78619 .27901 Mdot
.78667 .35067 Mdot
.78714 .2791 Mdot
.78762 .35058 Mdot
.7881 .2792 Mdot
.78857 .35048 Mdot
.78905 .2793 Mdot
.78952 .35038 Mdot
.79 .27939 Mdot
.79048 .35029 Mdot
.79095 .27949 Mdot
.79143 .35019 Mdot
.7919 .27958 Mdot
.79238 .3501 Mdot
.79286 .27968 Mdot
.79333 .35001 Mdot
.79381 .27977 Mdot
.79429 .34991 Mdot
.79476 .27987 Mdot
.79524 .34982 Mdot
.79571 .27996 Mdot
.79619 .34972 Mdot
.79667 .28005 Mdot
.79714 .34963 Mdot
.79762 .28015 Mdot
.7981 .34954 Mdot
.79857 .28024 Mdot
.79905 .34944 Mdot
.79952 .28033 Mdot
.8 .34935 Mdot
.80048 .28043 Mdot
.80095 .34926 Mdot
.80143 .28052 Mdot
.8019 .34917 Mdot
.80238 .28061 Mdot
.80286 .34907 Mdot
.80333 .2807 Mdot
.80381 .34898 Mdot
.80429 .28079 Mdot
.80476 .34889 Mdot
.80524 .28089 Mdot
.80571 .3488 Mdot
.80619 .28098 Mdot
.80667 .34871 Mdot
.80714 .28107 Mdot
.80762 .34862 Mdot
.8081 .28116 Mdot
.80857 .34853 Mdot
.80905 .28125 Mdot
.80952 .34844 Mdot
.81 .28134 Mdot
.81048 .34835 Mdot
.81095 .28143 Mdot
.81143 .34826 Mdot
.8119 .28152 Mdot
.81238 .34817 Mdot
.81286 .28161 Mdot
.81333 .34808 Mdot
.81381 .2817 Mdot
.81429 .34799 Mdot
.81476 .28179 Mdot
.81524 .3479 Mdot
.81571 .28188 Mdot
.81619 .34781 Mdot
.81667 .28197 Mdot
.81714 .34772 Mdot
.81762 .28205 Mdot
.8181 .34763 Mdot
.81857 .28214 Mdot
.81905 .34755 Mdot
.81952 .28223 Mdot
.82 .34746 Mdot
.82048 .28232 Mdot
.82095 .34737 Mdot
.82143 .28241 Mdot
.8219 .34728 Mdot
.82238 .28249 Mdot
.82286 .3472 Mdot
.82333 .28258 Mdot
.82381 .34711 Mdot
.82429 .28267 Mdot
.82476 .34702 Mdot
.82524 .28275 Mdot
.82571 .34694 Mdot
.82619 .28284 Mdot
.82667 .34685 Mdot
.82714 .28293 Mdot
.82762 .34677 Mdot
.8281 .28301 Mdot
.82857 .34668 Mdot
.82905 .2831 Mdot
.82952 .3466 Mdot
.83 .28318 Mdot
.83048 .34651 Mdot
.83095 .28327 Mdot
.83143 .34643 Mdot
.8319 .28335 Mdot
.83238 .34634 Mdot
.83286 .28344 Mdot
.83333 .34626 Mdot
.83381 .28352 Mdot
.83429 .34617 Mdot
.83476 .28361 Mdot
.83524 .34609 Mdot
.83571 .28369 Mdot
.83619 .346 Mdot
.83667 .28377 Mdot
.83714 .34592 Mdot
.83762 .28386 Mdot
.8381 .34584 Mdot
.83857 .28394 Mdot
.83905 .34575 Mdot
.83952 .28402 Mdot
.84 .34567 Mdot
.84048 .28411 Mdot
.84095 .34559 Mdot
.84143 .28419 Mdot
.8419 .34551 Mdot
.84238 .28427 Mdot
.84286 .34542 Mdot
.84333 .28435 Mdot
.84381 .34534 Mdot
.84429 .28444 Mdot
.84476 .34526 Mdot
.84524 .28452 Mdot
.84571 .34518 Mdot
.84619 .2846 Mdot
.84667 .3451 Mdot
.84714 .28468 Mdot
.84762 .34502 Mdot
.8481 .28476 Mdot
.84857 .34494 Mdot
.84905 .28484 Mdot
.84952 .34485 Mdot
.85 .28492 Mdot
.85048 .34477 Mdot
.85095 .285 Mdot
.85143 .34469 Mdot
.8519 .28508 Mdot
.85238 .34461 Mdot
.85286 .28516 Mdot
.85333 .34453 Mdot
.85381 .28524 Mdot
.85429 .34445 Mdot
.85476 .28532 Mdot
.85524 .34438 Mdot
.85571 .2854 Mdot
.85619 .3443 Mdot
.85667 .28548 Mdot
.85714 .34422 Mdot
.85762 .28556 Mdot
.8581 .34414 Mdot
.85857 .28564 Mdot
.85905 .34406 Mdot
.85952 .28572 Mdot
.86 .34398 Mdot
.86048 .2858 Mdot
.86095 .3439 Mdot
.86143 .28588 Mdot
.8619 .34383 Mdot
.86238 .28595 Mdot
.86286 .34375 Mdot
.86333 .28603 Mdot
.86381 .34367 Mdot
.86429 .28611 Mdot
.86476 .34359 Mdot
.86524 .28619 Mdot
.86571 .34352 Mdot
.86619 .28626 Mdot
.86667 .34344 Mdot
.86714 .28634 Mdot
.86762 .34336 Mdot
.8681 .28642 Mdot
.86857 .34329 Mdot
.86905 .28649 Mdot
.86952 .34321 Mdot
.87 .28657 Mdot
.87048 .34313 Mdot
.87095 .28665 Mdot
.87143 .34306 Mdot
.8719 .28672 Mdot
.87238 .34298 Mdot
.87286 .2868 Mdot
.87333 .34291 Mdot
.87381 .28687 Mdot
.87429 .34283 Mdot
.87476 .28695 Mdot
.87524 .34276 Mdot
.87571 .28702 Mdot
.87619 .34268 Mdot
.87667 .2871 Mdot
.87714 .34261 Mdot
.87762 .28717 Mdot
.8781 .34253 Mdot
.87857 .28725 Mdot
.87905 .34246 Mdot
.87952 .28732 Mdot
.88 .34238 Mdot
.88048 .28739 Mdot
.88095 .34231 Mdot
.88143 .28747 Mdot
.8819 .34224 Mdot
.88238 .28754 Mdot
.88286 .34216 Mdot
.88333 .28762 Mdot
.88381 .34209 Mdot
.88429 .28769 Mdot
.88476 .34202 Mdot
.88524 .28776 Mdot
.88571 .34195 Mdot
.88619 .28783 Mdot
.88667 .34187 Mdot
.88714 .28791 Mdot
.88762 .3418 Mdot
.8881 .28798 Mdot
.88857 .34173 Mdot
.88905 .28805 Mdot
.88952 .34166 Mdot
.89 .28812 Mdot
.89048 .34158 Mdot
.89095 .2882 Mdot
.89143 .34151 Mdot
.8919 .28827 Mdot
.89238 .34144 Mdot
.89286 .28834 Mdot
.89333 .34137 Mdot
.89381 .28841 Mdot
.89429 .3413 Mdot
.89476 .28848 Mdot
.89524 .34123 Mdot
.89571 .28855 Mdot
.89619 .34116 Mdot
.89667 .28862 Mdot
.89714 .34109 Mdot
.89762 .28869 Mdot
.8981 .34102 Mdot
.89857 .28876 Mdot
.89905 .34095 Mdot
.89952 .28883 Mdot
.9 .34088 Mdot
.90048 .2889 Mdot
.90095 .34081 Mdot
.90143 .28897 Mdot
.9019 .34074 Mdot
.90238 .28904 Mdot
.90286 .34067 Mdot
.90333 .28911 Mdot
.90381 .3406 Mdot
.90429 .28918 Mdot
.90476 .34053 Mdot
.90524 .28925 Mdot
.90571 .34046 Mdot
.90619 .28932 Mdot
.90667 .34039 Mdot
.90714 .28939 Mdot
.90762 .34032 Mdot
.9081 .28946 Mdot
.90857 .34025 Mdot
.90905 .28953 Mdot
.90952 .34019 Mdot
.91 .28959 Mdot
.91048 .34012 Mdot
.91095 .28966 Mdot
.91143 .34005 Mdot
.9119 .28973 Mdot
.91238 .33998 Mdot
.91286 .2898 Mdot
.91333 .33992 Mdot
.91381 .28986 Mdot
.91429 .33985 Mdot
.91476 .28993 Mdot
.91524 .33978 Mdot
.91571 .29 Mdot
.91619 .33972 Mdot
.91667 .29007 Mdot
.91714 .33965 Mdot
.91762 .29013 Mdot
.9181 .33958 Mdot
.91857 .2902 Mdot
.91905 .33952 Mdot
.91952 .29027 Mdot
.92 .33945 Mdot
.92048 .29033 Mdot
.92095 .33938 Mdot
.92143 .2904 Mdot
.9219 .33932 Mdot
.92238 .29046 Mdot
.92286 .33925 Mdot
.92333 .29053 Mdot
.92381 .33919 Mdot
.92429 .29059 Mdot
.92476 .33912 Mdot
.92524 .29066 Mdot
.92571 .33906 Mdot
.92619 .29072 Mdot
.92667 .33899 Mdot
.92714 .29079 Mdot
.92762 .33893 Mdot
.9281 .29085 Mdot
.92857 .33886 Mdot
.92905 .29092 Mdot
.92952 .3388 Mdot
.93 .29098 Mdot
.93048 .33873 Mdot
.93095 .29105 Mdot
.93143 .33867 Mdot
.9319 .29111 Mdot
.93238 .33861 Mdot
.93286 .29118 Mdot
.93333 .33854 Mdot
.93381 .29124 Mdot
.93429 .33848 Mdot
.93476 .2913 Mdot
.93524 .33842 Mdot
.93571 .29137 Mdot
.93619 .33835 Mdot
.93667 .29143 Mdot
.93714 .33829 Mdot
.93762 .29149 Mdot
.9381 .33823 Mdot
.93857 .29155 Mdot
.93905 .33816 Mdot
.93952 .29162 Mdot
.94 .3381 Mdot
.94048 .29168 Mdot
.94095 .33804 Mdot
.94143 .29174 Mdot
.9419 .33798 Mdot
.94238 .2918 Mdot
.94286 .33792 Mdot
.94333 .29187 Mdot
.94381 .33785 Mdot
.94429 .29193 Mdot
.94476 .33779 Mdot
.94524 .29199 Mdot
.94571 .33773 Mdot
.94619 .29205 Mdot
.94667 .33767 Mdot
.94714 .29211 Mdot
.94762 .33761 Mdot
.9481 .29217 Mdot
.94857 .33755 Mdot
.94905 .29223 Mdot
.94952 .33749 Mdot
.95 .2923 Mdot
.95048 .33743 Mdot
.95095 .29236 Mdot
.95143 .33736 Mdot
.9519 .29242 Mdot
.95238 .3373 Mdot
.95286 .29248 Mdot
.95333 .33724 Mdot
.95381 .29254 Mdot
.95429 .33718 Mdot
.95476 .2926 Mdot
.95524 .33712 Mdot
.95571 .29266 Mdot
.95619 .33706 Mdot
.95667 .29272 Mdot
.95714 .33701 Mdot
.95762 .29278 Mdot
.9581 .33695 Mdot
.95857 .29284 Mdot
.95905 .33689 Mdot
.95952 .2929 Mdot
.96 .33683 Mdot
.96048 .29295 Mdot
.96095 .33677 Mdot
.96143 .29301 Mdot
.9619 .33671 Mdot
.96238 .29307 Mdot
.96286 .33665 Mdot
.96333 .29313 Mdot
.96381 .33659 Mdot
.96429 .29319 Mdot
.96476 .33653 Mdot
.96524 .29325 Mdot
.96571 .33648 Mdot
.96619 .29331 Mdot
.96667 .33642 Mdot
.96714 .29336 Mdot
.96762 .33636 Mdot
.9681 .29342 Mdot
.96857 .3363 Mdot
.96905 .29348 Mdot
.96952 .33625 Mdot
.97 .29354 Mdot
.97048 .33619 Mdot
.97095 .29359 Mdot
.97143 .33613 Mdot
.9719 .29365 Mdot
.97238 .33607 Mdot
.97286 .29371 Mdot
.97333 .33602 Mdot
.97381 .29377 Mdot
.97429 .33596 Mdot
.97476 .29382 Mdot
.97524 .3359 Mdot
.97571 .29388 Mdot
.97619 .33585 Mdot
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{288, 177.938},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40004P0000/B000`400?l00000o`00003oo`3ooolQ
0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ
0?ooo`005@3oool00`000000oooo0?ooo`3o0?ooo`T0oooo000E0?ooo`800000o`3oool:0?ooo`00
5@3oool00`000000oooo0?ooo`3o0?ooo`T0oooo000E0?ooo`<00000o`3oool90?ooo`005@3oool5
00000?l0oooo1`3oool001D0oooo0P000000103oool0000000000000003o0?ooo`H0oooo000E0?oo
o`040000003oool0oooo0?ooo`<00000o`3oool50?ooo`005@3oool2000000<0oooo1000000^0?oo
o`<00000103oool2000000@0oooo0P00000^0?ooo`@000000`3oool2000000@0oooo0P0000040?oo
o`800000:P3oool400000080oooo0`0000040?ooo`800000103oool2000002/0oooo100000030?oo
o`800000103oool2000000@0oooo0P0000030?ooo`00503oool2000000H0oooo0`00000`0?ooo`04
0000003oool0oooo00000080oooo00@000000?ooo`3oool000000P3oool00`000000oooo0?ooo`0]
0?ooo`050000003oool0oooo0?ooo`0000000P3oool010000000oooo0?ooo`0000020?ooo`040000
003oool0oooo00000080oooo00<000000?ooo`3oool0:@3oool00`000000oooo0?ooo`040?ooo`04
0000003oool0oooo00000080oooo00@000000?ooo`3oool000000P3oool00`000000oooo0?ooo`0X
0?ooo`030000003oool0oooo00<0oooo00@000000?ooo`3oool000000P3oool010000000oooo0?oo
o`0000020?ooo`040000003oool0oooo00000080oooo000E0?ooo`030000003oool0oooo00D0oooo
0`00000_0?ooo`040000003oool0oooo00000080oooo00@000000?ooo`3oool000000P3oool00`00
0000oooo0?ooo`0]0?ooo`050000003oool0oooo0?ooo`0000000P3oool010000000oooo0?ooo`00
00020?ooo`040000003oool0oooo00000080oooo00<000000?ooo`3oool0:@3oool00`000000oooo
0?ooo`040?ooo`040000003oool0oooo00000080oooo00@000000?ooo`3oool000000P3oool00`00
0000oooo0?ooo`0Y0?ooo`030000003oool0oooo0080oooo00@000000?ooo`3oool000000P3oool0
10000000oooo0?ooo`0000020?ooo`040000003oool0oooo00000080oooo000E0?ooo`030000003o
ool0oooo00H0oooo1000000Z0?ooo`<000000`3oool010000000oooo0?ooo`0000020?ooo`040000
003oool0oooo000002l0oooo00D000000?ooo`3oool0oooo000000020?ooo`040000003oool0oooo
00000080oooo00@000000?ooo`3oool000000P3oool00`000000oooo0?ooo`0Y0?ooo`040000003o
ool0oooo0?ooo`<000000`3oool010000000oooo0?ooo`0000020?ooo`040000003oool0oooo0000
02`0oooo00D000000?ooo`3oool0oooo000000020?ooo`040000003oool0oooo00000080oooo00@0
00000?ooo`3oool000000P3oool100000040oooo0@3oool001D0oooo00<000000?ooo`3oool0203o
ool3000002T0oooo00<000000?ooo`3oool00`3oool010000000oooo0?ooo`0000020?ooo`040000
003oool0oooo000002l0oooo00D000000?ooo`3oool0oooo000000020?ooo`040000003oool0oooo
00000080oooo00@000000?ooo`3oool000000P3oool00`000000oooo0?ooo`0Y0?ooo`050000003o
ool0oooo0?ooo`0000001@3oool010000000oooo0?ooo`0000020?ooo`040000003oool0oooo0000
02d0oooo00@000000?ooo`3oool000000P3oool010000000oooo0?ooo`0000020?ooo`040000003o
ool0oooo00000080oooo0@0000010?ooo`40oooo000E0?ooo`8000002P3oool3000002P0oooo00<0
00000?ooo`3oool00`3oool010000000oooo0?ooo`0000020?ooo`040000003oool0oooo000002d0
oooo0`0000030?ooo`040000003oool0oooo00000080oooo00@000000?ooo`3oool000000P3oool0
10000000oooo0?ooo`00000Y0?ooo`<000000`3oool00`000000oooo0?ooo`030?ooo`040000003o
ool0oooo00000080oooo00@000000?ooo`3oool00000:P3oool010000000oooo0?ooo`0000020?oo
o`040000003oool0oooo00000080oooo00@000000?ooo`3oool000000P3oool010000000oooo0?oo
o`0000020?ooo`005@3oool00`000000oooo0?ooo`0:0?ooo`@000009P3oool4000000<0oooo0P00
00040?ooo`800000<03oool00`000000oooo0?ooo`020?ooo`800000103oool2000000@0oooo0P00
000/0?ooo`040000003oool0oooo0?ooo`@000000`3oool2000000@0oooo0P00000/0?ooo`800000
103oool2000000@0oooo0P0000040?ooo`8000000`3oool001D0oooo00<000000?ooo`3oool0303o
ool300000?T0oooo000E0?ooo`030000003oool0oooo00d0oooo0`00003h0?ooo`005@3oool00`00
0000oooo0?ooo`0>0?ooo`@00000mP3oool000h0ooooo`00000=000000H0oooo000E0?ooo`030000
003oool0oooo00X0oooo00<000000?ooo`3oool0103oool4000000030?ooo`000000oooo00/0oooo
00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo00X0oooo
00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo00X0oooo
00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo00X0oooo
00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo00X0oooo
00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo00X0oooo
00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`0:0?ooo`030000003oool0oooo00X0oooo
000E0?ooo`030000003oool0oooo0180oooo1000000V0?ooo`030000003oool0oooo03d0oooo00<0
00000?ooo`3oool0?03oool00`000000oooo0?ooo`0m0?ooo`030000003oool0oooo00X0oooo000E
0?ooo`030000003oool0oooo01@0oooo1000003`0?ooo`005@3oool00`000000oooo0?ooo`0E0?oo
o`@00000k`3oool001D0oooo00<000000?ooo`3oool05`3oool400000>d0oooo000E0?ooo`800000
6P3oool300000>`0oooo000E0?ooo`030000003oool0oooo01X0oooo1000003Z0?ooo`005@3oool0
0`000000oooo0?ooo`0L0?ooo`@00000j03oool001D0oooo00<000000?ooo`3oool07@3oool40000
0>L0oooo000E0?ooo`030000003oool0oooo01l0oooo1000003U0?ooo`005@3oool200000240oooo
1@00003S0?ooo`005@3oool00`000000oooo0?ooo`0R0?ooo`@00000hP3oool001D0oooo00<00000
0?ooo`3oool0903oool400000>00oooo000E0?ooo`030000003oool0oooo02H0oooo1000003N0?oo
o`005@3oool00`000000oooo0?ooo`0X0?ooo`@00000g03oool001D0oooo0P00000Z0?ooo`D00000
fP3oool001D0oooo00<000000?ooo`3oool0:`3oool500000=P0oooo000E0?ooo`030000003oool0
oooo02d0oooo1@00003F0?ooo`005@3oool00`000000oooo0?ooo`0_0?ooo`D00000e03oool001D0
oooo00<000000?ooo`3oool0<@3oool500000=80oooo000E0?ooo`030000003oool0oooo03<0oooo
1@00003@0?ooo`005@3oool2000003H0oooo1@00003>0?ooo`005@3oool00`000000oooo0?ooo`0g
0?ooo`D00000c03oool001D0oooo00<000000?ooo`3oool0>@3oool500000<X0oooo00020?ooo`80
0000103oool00`000000oooo0?ooo`020?ooo`@00000103oool00`000000oooo0?ooo`0k0?ooo`H0
0000a`3oool000050?ooo`000000oooo0?ooo`0000002P3oool00`000000oooo0?ooo`030?ooo`03
0000003oool0oooo03h0oooo1@0000350?ooo`0000D0oooo0000003oool0oooo0000000:0?ooo`03
0000003oool0oooo00<0oooo0P0000110?ooo`D00000``3oool000050?ooo`000000oooo0?ooo`00
00002P3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo0480oooo1P0000300?ooo`00
00D0oooo0000003oool0oooo0000000:0?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3o
ool0A@3oool500000;h0oooo00001@3oool000000?ooo`3oool0000000P0oooo0`0000050?ooo`03
0000003oool0oooo04L0oooo1P00002k0?ooo`000P3oool2000000/0oooo00<000000?ooo`3oool0
0`3oool00`000000oooo0?ooo`190?ooo`L00000^03oool001D0oooo0P00001=0?ooo`H00000]P3o
ool001D0oooo00<000000?ooo`3oool0C`3oool600000;<0oooo000E0?ooo`030000003oool0oooo
0580oooo1P00002`0?ooo`005@3oool00`000000oooo0?ooo`1D0?ooo`L00000[@3oool001D0oooo
00<000000?ooo`3oool0E`3oool700000:X0oooo000E0?ooo`030000003oool0oooo05X0oooo2000
002V0?ooo`005@3oool2000005l0oooo1`00002S0?ooo`005@3oool00`000000oooo0?ooo`1Q0?oo
o`L00000X03oool001D0oooo00<000000?ooo`3oool0I03oool8000009`0oooo000E0?ooo`030000
003oool0oooo06P0oooo2000002H0?ooo`005@3oool00`000000oooo0?ooo`1[0?ooo`T00000U03o
ool001D0oooo0P00001`0?ooo`T00000T03oool001D0oooo00<000000?ooo`3oool0L`3oool90000
08`0oooo000E0?ooo`030000003oool0oooo07L0oooo2P0000270?ooo`005@3oool00`000000oooo
0?ooo`1k0?ooo`X00000P`3oool001D0oooo00<000000?ooo`3oool0P03oool:000007h0oooo000E
0?ooo`800000Q@3oool;000007T0oooo000E0?ooo`030000003oool0oooo08T0oooo3000001c0?oo
o`005@3oool00`000000oooo0?ooo`2>0?ooo`d00000K@3oool001D0oooo00<000000?ooo`3oool0
U03oool=000006L0oooo00020?ooo`800000103oool00`000000oooo0?ooo`020?ooo`@00000103o
ool00`000000oooo0?ooo`2J0?ooo`h00000H03oool000050?ooo`000000oooo0?ooo`000000203o
ool00`000000oooo0?ooo`050?ooo`030000003oool0oooo0:00oooo3`00001I0?ooo`0000D0oooo
0000003oool0oooo000000090?ooo`030000003oool0oooo00@0oooo0P00002X0?oooa000000D@3o
ool000050?ooo`000000oooo0?ooo`0000002P3oool00`000000oooo0?ooo`030?ooo`030000003o
ool0oooo0:h0oooo4@0000190?ooo`0000D0oooo0000003oool0oooo0000000;0?ooo`030000003o
ool0oooo0080oooo00<000000?ooo`3oool0]P3ooolB00000400oooo00001@3oool000000?ooo`3o
ool0000000P0oooo00@000000?ooo`3oool00000103oool00`000000oooo0?ooo`2n0?oooa@00000
=P3oool00080oooo0P00000:0?ooo`8000001@3oool00`000000oooo0?ooo`380?oooaH00000:P3o
ool001D0oooo0P00003C0?oooaT000007@3oool001D0oooo00<000000?ooo`3oool0g@3ooolN0000
00d0oooo000E0?ooo`030000003oool0oooo0>/0oooo4@00000<0?ooo`005@3oool00`000000oooo
0?ooo`3j0?ooo`800000303oool001D0oooo00<000000?ooo`3oool0o`3oool90?ooo`005@3oool2
00000?l0oooo2P3oool001D0oooo00<000000?ooo`3oool0o`3oool90?ooo`005@3oool00`000000
oooo0?ooo`3o0?ooo`T0oooo000E0?ooo`030000003oool0oooo0?l0oooo2@3oool001D0oooo00<0
00000?ooo`3oool0o`3oool90?ooo`005@3oool00`000000oooo0?ooo`3o0?ooo`T0oooo000E0?oo
o`800000o`3oool:0?ooo`005@3oool00`000000oooo0?ooo`3o0?ooo`T0oooo000E0?ooo`030000
003oool0oooo0>h0oooo3P00000<0?ooo`005@3oool00`000000oooo0?ooo`3P0?oooa`00000303o
ool001D0oooo00<000000?ooo`3oool0e03ooolL000001P0oooo000E0?ooo`800000bP3ooolI0000
02H0oooo000E0?ooo`030000003oool0oooo0<00oooo5P00000b0?ooo`005@3oool00`000000oooo
0?ooo`2g0?oooa@00000?@3oool00080oooo0P0000040?ooo`030000003oool0oooo00<0oooo0P00
00050?ooo`030000003oool0oooo0:l0oooo4`0000160?ooo`0000D0oooo0000003oool0oooo0000
00080?ooo`040000003oool0oooo000000@0oooo00<000000?ooo`3oool0Z03ooolA000004l0oooo
00001@3oool000000?ooo`3oool0000000/0oooo00<000000?ooo`3oool00P3oool200000:80oooo
4000001G0?ooo`0000D0oooo0000003oool0oooo000000090?ooo`8000001@3oool00`000000oooo
0?ooo`2K0?ooo`h00000G`3oool000050?ooo`000000oooo0?ooo`0000002`3oool00`000000oooo
0?ooo`020?ooo`030000003oool0oooo09D0oooo3P00001U0?ooo`0000D0oooo0000003oool0oooo
000000080?ooo`040000003oool0oooo000000@0oooo00<000000?ooo`3oool0S`3oool=000006`0
oooo00020?ooo`8000002P3oool2000000D0oooo00<000000?ooo`3oool0RP3oool<00000780oooo
000E0?ooo`030000003oool0oooo08D0oooo3000001g0?ooo`005@3oool200000840oooo3000001l
0?ooo`005@3oool00`000000oooo0?ooo`1l0?ooo`X00000PP3oool001D0oooo00<000000?ooo`3o
ool0M`3oool;000008H0oooo000E0?ooo`030000003oool0oooo07<0oooo2P00002;0?ooo`005@3o
ool00`000000oooo0?ooo`1_0?ooo`X00000S`3oool001D0oooo0P00001/0?ooo`X00000T`3oool0
01D0oooo00<000000?ooo`3oool0J03oool9000009L0oooo000E0?ooo`030000003oool0oooo06@0
oooo2@00002K0?ooo`005@3oool00`000000oooo0?ooo`1Q0?ooo`P00000W`3oool001D0oooo00<0
00000?ooo`3oool0G@3oool900000:80oooo000E0?ooo`800000F`3oool800000:H0oooo000E0?oo
o`030000003oool0oooo05L0oooo2000002Y0?ooo`005@3oool00`000000oooo0?ooo`1D0?ooo`P0
0000[03oool001D0oooo00<000000?ooo`3oool0DP3oool700000:l0oooo000E0?ooo`030000003o
ool0oooo04l0oooo1`00002b0?ooo`005@3oool00`000000oooo0?ooo`1<0?ooo`L00000]@3oool0
01D0oooo0P00001:0?ooo`L00000^03oool001D0oooo00<000000?ooo`3oool0A`3oool700000;X0
oooo000E0?ooo`030000003oool0oooo04@0oooo1`00002m0?ooo`000P3oool2000000@0oooo00<0
00000?ooo`3oool0103oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo0480oooo1P00
00300?ooo`0000D0oooo0000003oool0oooo0000000:0?ooo`030000003oool0oooo00<0oooo00<0
00000?ooo`3oool0?`3oool700000<80oooo00001@3oool000000?ooo`3oool0000000L0oooo1@00
00040?ooo`800000?P3oool700000<@0oooo00001@3oool000000?ooo`3oool0000000L0oooo00@0
00000?ooo`3oool000001@3oool00`000000oooo0?ooo`0k0?ooo`H00000a`3oool000050?ooo`00
0000oooo0?ooo`000000203oool00`000000oooo000000050?ooo`030000003oool0oooo03T0oooo
1P0000390?ooo`0000D0oooo0000003oool0oooo000000090?ooo`8000001@3oool00`000000oooo
0?ooo`0f0?ooo`L00000b`3oool00080oooo0P00000;0?ooo`030000003oool0oooo00<0oooo00<0
00000?ooo`3oool0=03oool600000<h0oooo000E0?ooo`800000<`3oool600000=00oooo000E0?oo
o`030000003oool0oooo0300oooo1P00003B0?ooo`005@3oool00`000000oooo0?ooo`0^0?ooo`H0
0000e03oool001D0oooo00<000000?ooo`3oool0;03oool600000=H0oooo000E0?ooo`030000003o
ool0oooo02X0oooo1P00003H0?ooo`005@3oool2000002X0oooo1@00003J0?ooo`005@3oool00`00
0000oooo0?ooo`0W0?ooo`D00000g03oool001D0oooo0P00000V0?ooo`D00000gP3oool001D0oooo
0P00000T0?ooo`D00000h03oool001D0oooo00<000000?ooo`3oool08P3oool500000>40oooo000E
0?ooo`030000003oool0oooo0200oooo1@00003S0?ooo`005@3oool2000001l0oooo1@00003U0?oo
o`005@3oool00`000000oooo0?ooo`0L0?ooo`H00000iP3oool001D0oooo00<000000?ooo`3oool0
6`3oool500000>P0oooo000E0?ooo`030000003oool0oooo01T0oooo1@00003Z0?ooo`005@3oool0
0`000000oooo0?ooo`0H0?ooo`@00000k03oool001D0oooo0P00000G0?ooo`D00000k@3oool001D0
oooo00<000000?ooo`3oool05@3oool400000>l0oooo000E0?ooo`030000003oool0oooo01<0oooo
1@00003`0?ooo`000P3oool2000000@0oooo00<000000?ooo`3oool00P3oool3000000D0oooo00<0
00000?ooo`3oool04P3oool400000?80oooo00001@3oool000000?ooo`3oool0000000/0oooo00<0
00000?ooo`3oool00P3oool200000140oooo1@00003c0?ooo`0000D0oooo0000003oool0oooo0000
000;0?ooo`030000003oool0oooo0080oooo0P00000@0?ooo`@00000m@3oool000050?ooo`000000
oooo0?ooo`000000203oool3000000D0oooo00<000000?ooo`3oool03@3oool500000?H0oooo0000
1@3oool000000?ooo`3oool0000000P0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?oo
o`0<0?ooo`@00000n03oool000050?ooo`000000oooo0?ooo`000000203oool00`000000oooo0?oo
o`050?ooo`030000003oool0oooo00X0oooo1@00003i0?ooo`000P3oool2000000T0oooo10000004
0?ooo`8000002P3oool400000?/0oooo000E0?ooo`800000203oool500000?`0oooo000E0?ooo`80
00001`3oool500000?d0oooo000E0?ooo`8000001P3oool400000?l0oooo000E0?ooo`<000000`3o
ool500000?l0oooo0@3oool001D0oooo0`0000000`3oool000000000000300000?l0oooo0`3oool0
01D0oooo00<000000?ooo`0000001@00003o0?ooo`@0oooo000E0?ooo`80000000@0oooo00000000
00000000o`3oool60?ooo`005@3oool00`000000oooo0?ooo`3o0?ooo`T0oooo000E0?ooo`030000
003oool0oooo0?l0oooo2@3oool001D0oooo00<000000?ooo`3oool0o`3oool90?ooo`00o`3ooolQ
0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ
0?ooo`00\
\>"],
  ImageRangeCache->{{{0, 287}, {176.938, 0}} -> {-168.177, -0.0895718, \
7.88432, 0.00375822}}],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(f[n]/\((\((282651602/10205967)\)^\((3  n)\)/n)\) /. n \[Rule] 1999 // 
      N\)], "Input"],

Cell[BoxData[
    \(0.2277607745787296`\)], "Output"]
}, Open  ]],

Cell[BoxData[
    \(\(\(ListPlot[
      Table[f[n]/\((\((728669/26169)\)^n/n)\), {n, 1, 2000}]]\)\(\ \)\( (*\ 
      p0 - 1/100\ *) \)\)\)], "Input"],

Cell[BoxData[
    \( (*\ Statement\ 4\ *) \)], "Input"],

Cell[BoxData[{
    \(\(ClearAll[f, coeff];\)\), "\n", 
    \(\(p = 3 + 1/10;\)\[IndentingNewLine] (*\ 
      coefficients\ of\ Tp[
          1/\((1 - x - y - z - w + 2/3 \((xy ... )\))\), {x, y, z, w}, 
          p]\ for\ general\ p\ *) \), "\n", 
    \(\(coeff[n_Integer, m_Integer, k_Integer, 
          l_Integer] := \(coeff[n, m, k, l] = 
          Expand[Which[\(! OrderedQ[{l, k, m, n}]\), 
              coeff @@ Reverse[Sort[{n, m, k, l}]], 
              m \[Equal] k \[Equal] l \[Equal] 0, 1, 
              k \[Equal] l \[Equal] 
                0, \((\((p^2 - 3)\)*coeff[\(-1\) + n, \(-1\) + m, 0, 0] + 
                    3*coeff[\(-1\) + n, m, 0, 0] + 
                    3*coeff[n, \(-1\) + m, 0, 0])\)/3, 
              l \[Equal] 
                0, \((1 - p^2)\)*
                  coeff[\(-1\) + n, \(-1\) + m, \(-1\) + k, 0] + 
                coeff[\(-1\) + n, m, k, 
                  0] + \((\(-1\) + 
                      p^2/3)\)*\((coeff[\(-1\) + n, \(-1\) + m, k, 0] + 
                      coeff[\(-1\) + n, m, \(-1\) + k, 0] + 
                      coeff[n, \(-1\) + m, \(-1\) + k, 0])\) + 
                coeff[n, \(-1\) + m, k, 0] + coeff[n, m, \(-1\) + k, 0], 
              True, \((\(-1\) + p^2*\((2 - p^2)\))\)*
                  coeff[\(-1\) + n, \(-1\) + m, \(-1\) + k, \(-1\) + l] + 
                coeff[\(-1\) + n, m, k, 
                  l] + \((1 - 
                      p^2)\)*\((coeff[\(-1\) + n, \(-1\) + m, \(-1\) + k, 
                        l] + coeff[\(-1\) + n, \(-1\) + m, k, \(-1\) + l] + 
                      coeff[\(-1\) + n, m, \(-1\) + k, \(-1\) + l] + 
                      coeff[n, \(-1\) + m, \(-1\) + k, \(-1\) + l])\) + 
                coeff[n, \(-1\) + m, k, 
                  l] + \((\(-1\) + 
                      p^2/3)\)*\((coeff[\(-1\) + n, \(-1\) + m, k, l] + 
                      coeff[\(-1\) + n, m, \(-1\) + k, l] + 
                      coeff[\(-1\) + n, m, k, \(-1\) + l] + 
                      coeff[n, \(-1\) + m, \(-1\) + k, l] + 
                      coeff[n, \(-1\) + m, k, \(-1\) + l] + 
                      coeff[n, m, \(-1\) + k, \(-1\) + l])\) + 
                coeff[n, m, \(-1\) + k, l] + 
                coeff[n, m, k, \(-1\) + l]]]\);\)\), "\n", 
    \(\(f[n_Integer] := 
        If[n < 5, coeff[n, n, n, n], 
          f[n] = Cancel[
              Together[\(-\((\((\((\(-3\) + n)\)^3*\((\(-2\) + 
                                n)\)*\((\(-1\) + 
                                2*n)\)*\((\(-1\) + p)\)^8*\((1 + 
                                  p)\)^8*\((\(-54\) + 162*n - 81*n^2 - 
                                72*p^2 + 90*n*p^2 - 45*n^2*p^2 + 6*p^4 + 
                                6*n*p^4 - 3*n^2*p^4 - 2*n*p^6 + n^2*p^6)\)*
                            f[\(-4\) + n])\)/\((\((\(-1\) + n)\)*
                            n^3*\((\(-5\) + 2*n)\)*\((\(-297\) + 324*n - 
                                81*n^2 - 207*p^2 + 180*n*p^2 - 45*n^2*p^2 - 
                                3*p^4 + 12*n*p^4 - 3*n^2*p^4 + 3*p^6 - 
                                4*n*p^6 + 
                                n^2*p^6)\))\))\)\) + \((2*\((\(-2\) + 
                            n)\)*\((\(-1\) + 
                            2*n)\)*\((\(-1\) + p)\)^4*\((1 + 
                              p)\)^4*\((\(-8019\) + 32805*n - 36450*n^2 + 
                            15309*n^3 - 2187*n^4 - 47142*p^2 + 153576*n*p^2 - 
                            157950*n^2*p^2 + 64638*n^3*p^2 - 9234*n^4*p^2 - 
                            37260*p^4 + 73224*n*p^4 - 60912*n^2*p^4 + 
                            23247*n^3*p^4 - 3321*n^4*p^4 + 8154*p^6 - 
                            10746*n*p^6 + 6696*n^2*p^6 - 2268*n^3*p^6 + 
                            324*n^4*p^6 - 729*p^8 - 585*n*p^8 + 
                            1458*n^2*p^8 - 693*n^3*p^8 + 99*n^4*p^8 + 
                            36*p^10 + 186*n*p^10 - 282*n^2*p^10 + 
                            126*n^3*p^10 - 18*n^4*p^10 - 12*n*p^12 + 
                            16*n^2*p^12 - 7*n^3*p^12 + n^4*p^12)\)*
                        f[\(-3\) + n])\)/\((27*\((\(-1\) + n)\)*
                        n^3*\((\(-297\) + 324*n - 81*n^2 - 207*p^2 + 
                            180*n*p^2 - 45*n^2*p^2 - 3*p^4 + 12*n*p^4 - 
                            3*n^2*p^4 + 3*p^6 - 4*n*p^6 + 
                            n^2*p^6)\))\) + \((2*\((\(-3\) + 
                            2*n)\)*\((144342 - 1023516*n + 2644083*n^2 - 
                            3129597*n^3 + 1850202*n^4 - 531441*n^5 + 
                            59049*n^6 + 839808*p^2 - 5143824*n*p^2 + 
                            11910402*n^2*p^2 - 13351635*n^3*p^2 + 
                            7687305*n^4*p^2 - 2184813*n^5*p^2 + 
                            242757*n^6*p^2 + 2996190*p^4 - 17292609*n*p^4 + 
                            38123055*n^2*p^4 - 40960323*n^3*p^4 + 
                            22983183*n^4*p^4 - 6462585*n^5*p^4 + 
                            718065*n^6*p^4 + 1526040*p^6 - 6388956*n*p^6 + 
                            9788526*n^2*p^6 - 7749999*n^3*p^6 + 
                            3495069*n^4*p^6 - 881361*n^5*p^6 + 
                            97929*n^6*p^6 - 812430*p^8 + 3558735*n*p^8 - 
                            5926203*n^2*p^8 + 5191695*n^3*p^8 - 
                            2558385*n^4*p^8 + 677241*n^5*p^8 - 
                            75249*n^6*p^8 + 157248*p^10 - 580608*n*p^10 + 
                            730566*n^2*p^10 - 449145*n^3*p^10 + 
                            150795*n^4*p^10 - 30375*n^5*p^10 + 
                            3375*n^6*p^10 - 13158*p^12 + 17901*n*p^12 + 
                            63045*n^2*p^12 - 132273*n^3*p^12 + 
                            93933*n^4*p^12 - 28755*n^5*p^12 + 3195*n^6*p^12 + 
                            360*p^14 + 3852*n*p^14 - 19158*n^2*p^14 + 
                            27387*n^3*p^14 - 17457*n^4*p^14 + 5157*n^5*p^14 - 
                            573*n^6*p^14 - 255*n*p^16 + 1012*n^2*p^16 - 
                            1374*n^3*p^16 + 859*n^4*p^16 - 252*n^5*p^16 + 
                            28*n^6*p^16)\)*
                        f[\(-2\) + n])\)/\((243*\((\(-1\) + n)\)*
                        n^3*\((\(-5\) + 2*n)\)*\((\(-297\) + 324*n - 81*n^2 - 
                            207*p^2 + 180*n*p^2 - 45*n^2*p^2 - 3*p^4 + 
                            12*n*p^4 - 3*n^2*p^4 + 3*p^6 - 4*n*p^6 + 
                            n^2*p^6)\))\) + \((2*\((\(-1\) + 
                            2*n)\)*\((\(-1458\) + 8748*n - 16767*n^2 + 
                            10935*n^3 - 2187*n^4 - 10692*p^2 + 46170*n*p^2 - 
                            74844*n^2*p^2 + 46170*n^3*p^2 - 9234*n^4*p^2 - 
                            7128*p^4 + 23247*n*p^4 - 31023*n^2*p^4 + 
                            16605*n^3*p^4 - 3321*n^4*p^4 + 1188*p^6 - 
                            3186*n*p^6 + 3780*n^2*p^6 - 1620*n^3*p^6 + 
                            324*n^4*p^6 - 54*p^8 - 144*n*p^8 + 567*n^2*p^8 - 
                            495*n^3*p^8 + 99*n^4*p^8 + 48*n*p^10 - 
                            120*n^2*p^10 + 90*n^3*p^10 - 18*n^4*p^10 - 
                            3*n*p^12 + 7*n^2*p^12 - 5*n^3*p^12 + n^4*p^12)\)*
                        f[\(-1\) + n])\)/\((27*
                        n^3*\((\(-297\) + 324*n - 81*n^2 - 207*p^2 + 
                            180*n*p^2 - 45*n^2*p^2 - 3*p^4 + 12*n*p^4 - 
                            3*n^2*p^4 + 3*p^6 - 4*n*p^6 + 
                            n^2*p^6)\))\)]]];\)\)}], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(\(ListPlot[
      Table[f[n]/\((\((64 + \((\((\(-9\) + p^2)\)*\((189 + 9*p^2 + 2*p^4 - 
                              2*p*\((3 + p^2)\)^\((3/2)\))\))\)/27)\)^
                n\ n^\((\(-3\)/2)\))\), {n, 1, 2000}]]\)\( (*\ 
      p\  \[Equal] \ 3 - 1/100\ *) \)\)\)], "Input"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
0.0238095 0.00047619 -17.6464 160.231 [
[.2619 .12678 -9 -9 ]
[.2619 .12678 9 0 ]
[.5 .12678 -12 -9 ]
[.5 .12678 12 0 ]
[.7381 .12678 -12 -9 ]
[.7381 .12678 12 0 ]
[.97619 .12678 -12 -9 ]
[.97619 .12678 12 0 ]
[.01131 .05916 -36 -4.5 ]
[.01131 .05916 0 4.5 ]
[.01131 .21939 -36 -4.5 ]
[.01131 .21939 0 4.5 ]
[.01131 .29951 -30 -4.5 ]
[.01131 .29951 0 4.5 ]
[.01131 .37962 -36 -4.5 ]
[.01131 .37962 0 4.5 ]
[.01131 .45974 -30 -4.5 ]
[.01131 .45974 0 4.5 ]
[.01131 .53985 -36 -4.5 ]
[.01131 .53985 0 4.5 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.2619 .13928 m
.2619 .14553 L
s
[(500)] .2619 .12678 0 1 Mshowa
.5 .13928 m
.5 .14553 L
s
[(1000)] .5 .12678 0 1 Mshowa
.7381 .13928 m
.7381 .14553 L
s
[(1500)] .7381 .12678 0 1 Mshowa
.97619 .13928 m
.97619 .14553 L
s
[(2000)] .97619 .12678 0 1 Mshowa
.125 Mabswid
.07143 .13928 m
.07143 .14303 L
s
.11905 .13928 m
.11905 .14303 L
s
.16667 .13928 m
.16667 .14303 L
s
.21429 .13928 m
.21429 .14303 L
s
.30952 .13928 m
.30952 .14303 L
s
.35714 .13928 m
.35714 .14303 L
s
.40476 .13928 m
.40476 .14303 L
s
.45238 .13928 m
.45238 .14303 L
s
.54762 .13928 m
.54762 .14303 L
s
.59524 .13928 m
.59524 .14303 L
s
.64286 .13928 m
.64286 .14303 L
s
.69048 .13928 m
.69048 .14303 L
s
.78571 .13928 m
.78571 .14303 L
s
.83333 .13928 m
.83333 .14303 L
s
.88095 .13928 m
.88095 .14303 L
s
.92857 .13928 m
.92857 .14303 L
s
.25 Mabswid
0 .13928 m
1 .13928 L
s
.02381 .05916 m
.03006 .05916 L
s
[(0.1105)] .01131 .05916 1 0 Mshowa
.02381 .21939 m
.03006 .21939 L
s
[(0.1115)] .01131 .21939 1 0 Mshowa
.02381 .29951 m
.03006 .29951 L
s
[(0.112)] .01131 .29951 1 0 Mshowa
.02381 .37962 m
.03006 .37962 L
s
[(0.1125)] .01131 .37962 1 0 Mshowa
.02381 .45974 m
.03006 .45974 L
s
[(0.113)] .01131 .45974 1 0 Mshowa
.02381 .53985 m
.03006 .53985 L
s
[(0.1135)] .01131 .53985 1 0 Mshowa
.125 Mabswid
.02381 .07518 m
.02756 .07518 L
s
.02381 .09121 m
.02756 .09121 L
s
.02381 .10723 m
.02756 .10723 L
s
.02381 .12325 m
.02756 .12325 L
s
.02381 .1553 m
.02756 .1553 L
s
.02381 .17132 m
.02756 .17132 L
s
.02381 .18734 m
.02756 .18734 L
s
.02381 .20337 m
.02756 .20337 L
s
.02381 .23541 m
.02756 .23541 L
s
.02381 .25144 m
.02756 .25144 L
s
.02381 .26746 m
.02756 .26746 L
s
.02381 .28348 m
.02756 .28348 L
s
.02381 .31553 m
.02756 .31553 L
s
.02381 .33155 m
.02756 .33155 L
s
.02381 .34758 m
.02756 .34758 L
s
.02381 .3636 m
.02756 .3636 L
s
.02381 .39565 m
.02756 .39565 L
s
.02381 .41167 m
.02756 .41167 L
s
.02381 .42769 m
.02756 .42769 L
s
.02381 .44371 m
.02756 .44371 L
s
.02381 .47576 m
.02756 .47576 L
s
.02381 .49178 m
.02756 .49178 L
s
.02381 .50781 m
.02756 .50781 L
s
.02381 .52383 m
.02756 .52383 L
s
.02381 .55588 m
.02756 .55588 L
s
.02381 .5719 m
.02756 .5719 L
s
.02381 .58792 m
.02756 .58792 L
s
.02381 .60395 m
.02756 .60395 L
s
.02381 .04314 m
.02756 .04314 L
s
.02381 .02711 m
.02756 .02711 L
s
.02381 .01109 m
.02756 .01109 L
s
.25 Mabswid
.02381 0 m
.02381 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
.008 w
.14857 .06086 Mdot
.15 .132 Mdot
.15143 .19963 Mdot
.15286 .26388 Mdot
.15429 .32488 Mdot
.15571 .38274 Mdot
.15714 .43759 Mdot
.15857 .48954 Mdot
.16 .53869 Mdot
.16143 .58515 Mdot
.26381 .61239 Mdot
.26524 .59631 Mdot
.26667 .58081 Mdot
.2681 .56587 Mdot
.26952 .55149 Mdot
.27095 .53764 Mdot
.27238 .52431 Mdot
.27381 .51147 Mdot
.27524 .49912 Mdot
.27667 .48723 Mdot
.2781 .4758 Mdot
.27952 .46481 Mdot
.28095 .45424 Mdot
.28238 .44409 Mdot
.28381 .43433 Mdot
.28524 .42496 Mdot
.28667 .41595 Mdot
.2881 .40731 Mdot
.28952 .39902 Mdot
.29095 .39106 Mdot
.29238 .38343 Mdot
.29381 .37611 Mdot
.29524 .3691 Mdot
.29667 .36238 Mdot
.2981 .35594 Mdot
.29952 .34978 Mdot
.30095 .34388 Mdot
.30238 .33824 Mdot
.30381 .33284 Mdot
.30524 .32769 Mdot
.30667 .32276 Mdot
.3081 .31806 Mdot
.30952 .31357 Mdot
.31 .61261 Mdot
.31095 .30929 Mdot
.31143 .60611 Mdot
.31238 .30521 Mdot
.31286 .5997 Mdot
.31381 .30132 Mdot
.31429 .59339 Mdot
.31524 .29761 Mdot
.31571 .58716 Mdot
.31667 .29409 Mdot
.31714 .58104 Mdot
.3181 .29074 Mdot
.31857 .575 Mdot
.31952 .28755 Mdot
.32 .56907 Mdot
.32095 .28453 Mdot
.32143 .56322 Mdot
.32238 .28166 Mdot
.32286 .55747 Mdot
.32333 .00016 Mdot
.32381 .27893 Mdot
.32429 .55181 Mdot
.32476 .00881 Mdot
.32524 .27635 Mdot
.32571 .54624 Mdot
.32619 .01722 Mdot
.32667 .27391 Mdot
.32714 .54076 Mdot
.32762 .0254 Mdot
.3281 .27161 Mdot
.32857 .53537 Mdot
.32905 .03336 Mdot
.32952 .26943 Mdot
.33 .53008 Mdot
.33048 .0411 Mdot
.33095 .26737 Mdot
.33143 .52487 Mdot
.3319 .04863 Mdot
.33238 .26543 Mdot
.33286 .51975 Mdot
.33333 .05595 Mdot
.33381 .2636 Mdot
.33429 .51472 Mdot
.33476 .06307 Mdot
.33524 .26189 Mdot
.33571 .50978 Mdot
.33619 .06999 Mdot
.33667 .26028 Mdot
.33714 .50492 Mdot
.33762 .07672 Mdot
.3381 .25877 Mdot
.33857 .50015 Mdot
.33905 .08326 Mdot
.33952 .25735 Mdot
.34 .49547 Mdot
.34048 .08962 Mdot
.34095 .25604 Mdot
.34143 .49087 Mdot
.3419 .09581 Mdot
.34238 .25481 Mdot
.34286 .48635 Mdot
.34333 .10181 Mdot
.34381 .25366 Mdot
.34429 .48192 Mdot
.34476 .10765 Mdot
.34524 .2526 Mdot
.34571 .47757 Mdot
.34619 .11333 Mdot
.34667 .25162 Mdot
.34714 .4733 Mdot
.34762 .11884 Mdot
.3481 .25071 Mdot
.34857 .4691 Mdot
.34905 .1242 Mdot
.34952 .24988 Mdot
.35 .46499 Mdot
.35048 .12941 Mdot
.35095 .24911 Mdot
.35143 .46096 Mdot
.3519 .13446 Mdot
.35238 .24842 Mdot
.35286 .457 Mdot
.35333 .13938 Mdot
.35381 .24778 Mdot
.35429 .45312 Mdot
.35476 .14415 Mdot
.35524 .24721 Mdot
.35571 .44931 Mdot
.35619 .14878 Mdot
.35667 .2467 Mdot
.35714 .44558 Mdot
.35762 .15329 Mdot
.3581 .24624 Mdot
.35857 .44192 Mdot
.35905 .15766 Mdot
.35952 .24583 Mdot
.36 .43833 Mdot
.36048 .1619 Mdot
.36095 .24548 Mdot
.36143 .43482 Mdot
.3619 .16603 Mdot
.36238 .24518 Mdot
.36286 .43137 Mdot
.36333 .17003 Mdot
.36381 .24492 Mdot
.36429 .428 Mdot
.36476 .17391 Mdot
.36524 .2447 Mdot
.36571 .42469 Mdot
.36619 .17769 Mdot
.36667 .24453 Mdot
.36714 .42145 Mdot
.36762 .18135 Mdot
.3681 .2444 Mdot
.36857 .41827 Mdot
.36905 .1849 Mdot
.36952 .24431 Mdot
.37 .41517 Mdot
.37048 .18835 Mdot
.37095 .24426 Mdot
.37143 .41212 Mdot
.3719 .1917 Mdot
.37238 .24424 Mdot
.37286 .40914 Mdot
.37333 .19495 Mdot
.37381 .24425 Mdot
.37429 .40622 Mdot
.37476 .1981 Mdot
.37524 .24429 Mdot
.37571 .40336 Mdot
.37619 .20116 Mdot
.37667 .24437 Mdot
.37714 .40056 Mdot
.37762 .20412 Mdot
.3781 .24447 Mdot
.37857 .39783 Mdot
.37905 .207 Mdot
.37952 .2446 Mdot
.38 .39515 Mdot
.38048 .20979 Mdot
.38095 .24476 Mdot
.38143 .39252 Mdot
.3819 .2125 Mdot
.38238 .24494 Mdot
.38286 .38996 Mdot
.38333 .21513 Mdot
.38381 .24514 Mdot
.38429 .38745 Mdot
.38476 .21767 Mdot
.38524 .24536 Mdot
.38571 .38499 Mdot
.38619 .22014 Mdot
.38667 .24561 Mdot
.38714 .38259 Mdot
.38762 .22254 Mdot
.3881 .24587 Mdot
.38857 .38024 Mdot
.38905 .22486 Mdot
.38952 .24615 Mdot
.39 .37795 Mdot
.39048 .22711 Mdot
.39095 .24645 Mdot
.39143 .3757 Mdot
.3919 .22929 Mdot
.39238 .24676 Mdot
.39286 .3735 Mdot
.39333 .23141 Mdot
.39381 .24709 Mdot
.39429 .37136 Mdot
.39476 .23346 Mdot
.39524 .24744 Mdot
.39571 .36926 Mdot
.39619 .23544 Mdot
.39667 .24779 Mdot
.39714 .36721 Mdot
.39762 .23737 Mdot
.3981 .24816 Mdot
.39857 .3652 Mdot
.39905 .23923 Mdot
.39952 .24854 Mdot
.4 .36325 Mdot
.40048 .24104 Mdot
.40095 .24893 Mdot
.40143 .36133 Mdot
.4019 .24279 Mdot
.40238 .24933 Mdot
.40286 .35946 Mdot
.40333 .24448 Mdot
.40381 .24974 Mdot
.40429 .35764 Mdot
.40476 .24613 Mdot
.40524 .25016 Mdot
.40571 .35585 Mdot
.40619 .24772 Mdot
.40667 .25058 Mdot
.40714 .35411 Mdot
.40762 .24926 Mdot
.4081 .25101 Mdot
.40857 .35241 Mdot
.40905 .25075 Mdot
.40952 .25145 Mdot
.41 .35074 Mdot
.41048 .25219 Mdot
.41095 .25189 Mdot
.41143 .34912 Mdot
.4119 .25359 Mdot
.41238 .25234 Mdot
.41286 .34754 Mdot
.41333 .25494 Mdot
.41381 .25279 Mdot
.41429 .34599 Mdot
.41476 .25625 Mdot
.41524 .25325 Mdot
.41571 .34448 Mdot
.41619 .25752 Mdot
.41667 .25371 Mdot
.41714 .34301 Mdot
.41762 .25875 Mdot
.4181 .25417 Mdot
.41857 .34157 Mdot
.41905 .25994 Mdot
.41952 .25464 Mdot
.42 .34017 Mdot
.42048 .26109 Mdot
.42095 .25511 Mdot
.42143 .3388 Mdot
.4219 .2622 Mdot
.42238 .25558 Mdot
.42286 .33746 Mdot
.42333 .26327 Mdot
.42381 .25605 Mdot
.42429 .33616 Mdot
.42476 .26431 Mdot
.42524 .25652 Mdot
.42571 .33489 Mdot
.42619 .26532 Mdot
.42667 .25699 Mdot
.42714 .33365 Mdot
.42762 .2663 Mdot
.4281 .25746 Mdot
.42857 .33244 Mdot
.42905 .26724 Mdot
.42952 .25794 Mdot
.43 .33126 Mdot
.43048 .26815 Mdot
.43095 .25841 Mdot
.43143 .33012 Mdot
.4319 .26903 Mdot
.43238 .25888 Mdot
.43286 .329 Mdot
.43333 .26988 Mdot
.43381 .25935 Mdot
.43429 .3279 Mdot
.43476 .2707 Mdot
.43524 .25982 Mdot
.43571 .32684 Mdot
.43619 .2715 Mdot
.43667 .26029 Mdot
.43714 .3258 Mdot
.43762 .27227 Mdot
.4381 .26075 Mdot
.43857 .32479 Mdot
.43905 .27301 Mdot
.43952 .26122 Mdot
.44 .32381 Mdot
.44048 .27373 Mdot
.44095 .26168 Mdot
.44143 .32285 Mdot
.4419 .27442 Mdot
.44238 .26214 Mdot
.44286 .32191 Mdot
.44333 .27509 Mdot
.44381 .26259 Mdot
.44429 .321 Mdot
.44476 .27574 Mdot
.44524 .26305 Mdot
.44571 .32012 Mdot
.44619 .27636 Mdot
.44667 .2635 Mdot
.44714 .31925 Mdot
.44762 .27697 Mdot
.4481 .26395 Mdot
.44857 .31841 Mdot
.44905 .27755 Mdot
.44952 .26439 Mdot
.45 .31759 Mdot
.45048 .27811 Mdot
.45095 .26483 Mdot
.45143 .3168 Mdot
.4519 .27866 Mdot
.45238 .26527 Mdot
.45286 .31602 Mdot
.45333 .27918 Mdot
.45381 .2657 Mdot
.45429 .31527 Mdot
.45476 .27969 Mdot
.45524 .26614 Mdot
.45571 .31453 Mdot
.45619 .28018 Mdot
.45667 .26656 Mdot
.45714 .31382 Mdot
.45762 .28065 Mdot
.4581 .26699 Mdot
.45857 .31312 Mdot
.45905 .2811 Mdot
.45952 .2674 Mdot
.46 .31245 Mdot
.46048 .28154 Mdot
.46095 .26782 Mdot
.46143 .31179 Mdot
.4619 .28197 Mdot
.46238 .26823 Mdot
.46286 .31115 Mdot
.46333 .28238 Mdot
.46381 .26864 Mdot
.46429 .31053 Mdot
.46476 .28277 Mdot
.46524 .26904 Mdot
.46571 .30992 Mdot
.46619 .28315 Mdot
.46667 .26944 Mdot
.46714 .30933 Mdot
.46762 .28352 Mdot
.4681 .26983 Mdot
.46857 .30876 Mdot
.46905 .28387 Mdot
.46952 .27022 Mdot
.47 .3082 Mdot
.47048 .28422 Mdot
.47095 .27061 Mdot
.47143 .30766 Mdot
.4719 .28455 Mdot
.47238 .27099 Mdot
.47286 .30714 Mdot
.47333 .28486 Mdot
.47381 .27136 Mdot
.47429 .30663 Mdot
.47476 .28517 Mdot
.47524 .27173 Mdot
.47571 .30613 Mdot
.47619 .28546 Mdot
.47667 .2721 Mdot
.47714 .30565 Mdot
.47762 .28575 Mdot
.4781 .27246 Mdot
.47857 .30519 Mdot
.47905 .28602 Mdot
.47952 .27282 Mdot
.48 .30473 Mdot
.48048 .28629 Mdot
.48095 .27318 Mdot
.48143 .30429 Mdot
.4819 .28654 Mdot
.48238 .27353 Mdot
.48286 .30386 Mdot
.48333 .28678 Mdot
.48381 .27387 Mdot
.48429 .30345 Mdot
.48476 .28702 Mdot
.48524 .27421 Mdot
.48571 .30305 Mdot
.48619 .28725 Mdot
.48667 .27455 Mdot
.48714 .30266 Mdot
.48762 .28747 Mdot
.4881 .27488 Mdot
.48857 .30228 Mdot
.48905 .28768 Mdot
.48952 .2752 Mdot
.49 .30191 Mdot
.49048 .28788 Mdot
.49095 .27552 Mdot
.49143 .30155 Mdot
.4919 .28808 Mdot
.49238 .27584 Mdot
.49286 .30121 Mdot
.49333 .28826 Mdot
.49381 .27615 Mdot
.49429 .30087 Mdot
.49476 .28845 Mdot
.49524 .27646 Mdot
.49571 .30055 Mdot
.49619 .28862 Mdot
.49667 .27677 Mdot
.49714 .30023 Mdot
.49762 .28879 Mdot
.4981 .27707 Mdot
.49857 .29993 Mdot
.49905 .28895 Mdot
.49952 .27736 Mdot
.5 .29963 Mdot
.50048 .28911 Mdot
.50095 .27765 Mdot
.50143 .29935 Mdot
.5019 .28926 Mdot
.50238 .27794 Mdot
.50286 .29907 Mdot
.50333 .2894 Mdot
.50381 .27822 Mdot
.50429 .2988 Mdot
.50476 .28954 Mdot
.50524 .2785 Mdot
.50571 .29854 Mdot
.50619 .28967 Mdot
.50667 .27878 Mdot
.50714 .29829 Mdot
.50762 .2898 Mdot
.5081 .27905 Mdot
.50857 .29805 Mdot
.50905 .28992 Mdot
.50952 .27931 Mdot
.51 .29781 Mdot
.51048 .29004 Mdot
.51095 .27957 Mdot
.51143 .29758 Mdot
.5119 .29016 Mdot
.51238 .27983 Mdot
.51286 .29736 Mdot
.51333 .29027 Mdot
.51381 .28008 Mdot
.51429 .29715 Mdot
.51476 .29037 Mdot
.51524 .28033 Mdot
.51571 .29695 Mdot
.51619 .29047 Mdot
.51667 .28058 Mdot
.51714 .29675 Mdot
.51762 .29057 Mdot
.5181 .28082 Mdot
.51857 .29656 Mdot
.51905 .29067 Mdot
.51952 .28106 Mdot
.52 .29637 Mdot
.52048 .29076 Mdot
.52095 .28129 Mdot
.52143 .29619 Mdot
.5219 .29085 Mdot
.52238 .28152 Mdot
.52286 .29602 Mdot
.52333 .29093 Mdot
.52381 .28175 Mdot
.52429 .29585 Mdot
.52476 .29101 Mdot
.52524 .28197 Mdot
.52571 .29569 Mdot
.52619 .29109 Mdot
.52667 .28219 Mdot
.52714 .29554 Mdot
.52762 .29116 Mdot
.5281 .28241 Mdot
.52857 .29539 Mdot
.52905 .29123 Mdot
.52952 .28262 Mdot
.53 .29525 Mdot
.53048 .2913 Mdot
.53095 .28283 Mdot
.53143 .29511 Mdot
.5319 .29137 Mdot
.53238 .28304 Mdot
.53286 .29498 Mdot
.53333 .29144 Mdot
.53381 .28324 Mdot
.53429 .29485 Mdot
.53476 .2915 Mdot
.53524 .28344 Mdot
.53571 .29473 Mdot
.53619 .29156 Mdot
.53667 .28363 Mdot
.53714 .29461 Mdot
.53762 .29161 Mdot
.5381 .28383 Mdot
.53857 .29449 Mdot
.53905 .29167 Mdot
.53952 .28401 Mdot
.54 .29438 Mdot
.54048 .29172 Mdot
.54095 .2842 Mdot
.54143 .29428 Mdot
.5419 .29177 Mdot
.54238 .28438 Mdot
.54286 .29418 Mdot
.54333 .29182 Mdot
.54381 .28456 Mdot
.54429 .29408 Mdot
.54476 .29187 Mdot
.54524 .28474 Mdot
.54571 .29399 Mdot
.54619 .29192 Mdot
.54667 .28491 Mdot
.54714 .2939 Mdot
.54762 .29196 Mdot
.5481 .28508 Mdot
.54857 .29382 Mdot
.54905 .29201 Mdot
.54952 .28525 Mdot
.55 .29374 Mdot
.55048 .29205 Mdot
.55095 .28542 Mdot
.55143 .29366 Mdot
.5519 .29209 Mdot
.55238 .28558 Mdot
.55286 .29358 Mdot
.55333 .29213 Mdot
.55381 .28574 Mdot
.55429 .29351 Mdot
.55476 .29216 Mdot
.55524 .2859 Mdot
.55571 .29345 Mdot
.55619 .2922 Mdot
.55667 .28605 Mdot
.55714 .29338 Mdot
.55762 .29224 Mdot
.5581 .2862 Mdot
.55857 .29332 Mdot
.55905 .29227 Mdot
.55952 .28635 Mdot
.56 .29326 Mdot
.56048 .2923 Mdot
.56095 .2865 Mdot
.56143 .29321 Mdot
.5619 .29233 Mdot
.56238 .28664 Mdot
.56286 .29315 Mdot
.56333 .29236 Mdot
.56381 .28678 Mdot
.56429 .2931 Mdot
.56476 .29239 Mdot
.56524 .28692 Mdot
.56571 .29306 Mdot
.56619 .29242 Mdot
.56667 .28706 Mdot
.56714 .29301 Mdot
.56762 .29245 Mdot
.5681 .28719 Mdot
.56857 .29297 Mdot
.56905 .29248 Mdot
.56952 .28732 Mdot
.57 .29293 Mdot
.57048 .29251 Mdot
.57095 .28745 Mdot
.57143 .29289 Mdot
.5719 .29253 Mdot
.57238 .28758 Mdot
.57286 .29286 Mdot
.57333 .29256 Mdot
.57381 .28771 Mdot
.57429 .29283 Mdot
.57476 .29258 Mdot
.57524 .28783 Mdot
.57571 .2928 Mdot
.57619 .29261 Mdot
.57667 .28795 Mdot
.57714 .29277 Mdot
.57762 .29263 Mdot
.5781 .28807 Mdot
.57857 .29274 Mdot
.57905 .29265 Mdot
.57952 .28819 Mdot
.58 .29272 Mdot
.58048 .29268 Mdot
.58095 .2883 Mdot
.58143 .29269 Mdot
.5819 .2927 Mdot
.58238 .28841 Mdot
.58286 .29267 Mdot
.58333 .29272 Mdot
.58381 .28853 Mdot
.58429 .29265 Mdot
.58476 .29274 Mdot
.58524 .28863 Mdot
.58571 .29264 Mdot
.58619 .29276 Mdot
.58667 .28874 Mdot
.58714 .29262 Mdot
.58762 .29278 Mdot
.5881 .28885 Mdot
.58857 .2926 Mdot
.58905 .2928 Mdot
.58952 .28895 Mdot
.59 .29259 Mdot
.59048 .29282 Mdot
.59095 .28905 Mdot
.59143 .29258 Mdot
.5919 .29284 Mdot
.59238 .28915 Mdot
.59286 .29257 Mdot
.59333 .29286 Mdot
.59381 .28925 Mdot
.59429 .29256 Mdot
.59476 .29288 Mdot
.59524 .28935 Mdot
.59571 .29256 Mdot
.59619 .2929 Mdot
.59667 .28945 Mdot
.59714 .29255 Mdot
.59762 .29292 Mdot
.5981 .28954 Mdot
.59857 .29255 Mdot
.59905 .29293 Mdot
.59952 .28963 Mdot
.6 .29254 Mdot
.60048 .29295 Mdot
.60095 .28972 Mdot
.60143 .29254 Mdot
.6019 .29297 Mdot
.60238 .28981 Mdot
.60286 .29254 Mdot
.60333 .29299 Mdot
.60381 .2899 Mdot
.60429 .29254 Mdot
.60476 .29301 Mdot
.60524 .28999 Mdot
.60571 .29254 Mdot
.60619 .29302 Mdot
.60667 .29007 Mdot
.60714 .29254 Mdot
.60762 .29304 Mdot
.6081 .29015 Mdot
.60857 .29255 Mdot
.60905 .29306 Mdot
.60952 .29024 Mdot
.61 .29255 Mdot
.61048 .29307 Mdot
.61095 .29032 Mdot
.61143 .29256 Mdot
.6119 .29309 Mdot
.61238 .2904 Mdot
.61286 .29256 Mdot
.61333 .29311 Mdot
.61381 .29047 Mdot
.61429 .29257 Mdot
.61476 .29312 Mdot
.61524 .29055 Mdot
.61571 .29258 Mdot
.61619 .29314 Mdot
.61667 .29063 Mdot
.61714 .29259 Mdot
.61762 .29316 Mdot
.6181 .2907 Mdot
.61857 .2926 Mdot
.61905 .29317 Mdot
.61952 .29078 Mdot
.62 .29261 Mdot
.62048 .29319 Mdot
.62095 .29085 Mdot
.62143 .29262 Mdot
.6219 .29321 Mdot
.62238 .29092 Mdot
.62286 .29263 Mdot
.62333 .29322 Mdot
.62381 .29099 Mdot
.62429 .29264 Mdot
.62476 .29324 Mdot
.62524 .29106 Mdot
.62571 .29265 Mdot
.62619 .29326 Mdot
.62667 .29113 Mdot
.62714 .29267 Mdot
.62762 .29327 Mdot
.6281 .29119 Mdot
.62857 .29268 Mdot
.62905 .29329 Mdot
.62952 .29126 Mdot
.63 .29269 Mdot
.63048 .2933 Mdot
.63095 .29132 Mdot
.63143 .29271 Mdot
.6319 .29332 Mdot
.63238 .29139 Mdot
.63286 .29273 Mdot
.63333 .29334 Mdot
.63381 .29145 Mdot
.63429 .29274 Mdot
.63476 .29335 Mdot
.63524 .29151 Mdot
.63571 .29276 Mdot
.63619 .29337 Mdot
.63667 .29157 Mdot
.63714 .29278 Mdot
.63762 .29339 Mdot
.6381 .29163 Mdot
.63857 .29279 Mdot
.63905 .2934 Mdot
.63952 .29169 Mdot
.64 .29281 Mdot
.64048 .29342 Mdot
.64095 .29175 Mdot
.64143 .29283 Mdot
.6419 .29344 Mdot
.64238 .29181 Mdot
.64286 .29285 Mdot
.64333 .29345 Mdot
.64381 .29186 Mdot
.64429 .29287 Mdot
.64476 .29347 Mdot
.64524 .29192 Mdot
.64571 .29289 Mdot
.64619 .29349 Mdot
.64667 .29197 Mdot
.64714 .29291 Mdot
.64762 .2935 Mdot
.6481 .29203 Mdot
.64857 .29293 Mdot
.64905 .29352 Mdot
.64952 .29208 Mdot
.65 .29295 Mdot
.65048 .29354 Mdot
.65095 .29213 Mdot
.65143 .29297 Mdot
.6519 .29355 Mdot
.65238 .29219 Mdot
.65286 .29299 Mdot
.65333 .29357 Mdot
.65381 .29224 Mdot
.65429 .29301 Mdot
.65476 .29359 Mdot
.65524 .29229 Mdot
.65571 .29303 Mdot
.65619 .2936 Mdot
.65667 .29234 Mdot
.65714 .29305 Mdot
.65762 .29362 Mdot
.6581 .29239 Mdot
.65857 .29307 Mdot
.65905 .29364 Mdot
.65952 .29243 Mdot
.66 .2931 Mdot
.66048 .29365 Mdot
.66095 .29248 Mdot
.66143 .29312 Mdot
.6619 .29367 Mdot
.66238 .29253 Mdot
.66286 .29314 Mdot
.66333 .29369 Mdot
.66381 .29258 Mdot
.66429 .29316 Mdot
.66476 .29371 Mdot
.66524 .29262 Mdot
.66571 .29319 Mdot
.66619 .29372 Mdot
.66667 .29267 Mdot
.66714 .29321 Mdot
.66762 .29374 Mdot
.6681 .29271 Mdot
.66857 .29323 Mdot
.66905 .29376 Mdot
.66952 .29276 Mdot
.67 .29326 Mdot
.67048 .29378 Mdot
.67095 .2928 Mdot
.67143 .29328 Mdot
.6719 .29379 Mdot
.67238 .29284 Mdot
.67286 .2933 Mdot
.67333 .29381 Mdot
.67381 .29288 Mdot
.67429 .29333 Mdot
.67476 .29383 Mdot
.67524 .29293 Mdot
.67571 .29335 Mdot
.67619 .29385 Mdot
.67667 .29297 Mdot
.67714 .29337 Mdot
.67762 .29386 Mdot
.6781 .29301 Mdot
.67857 .2934 Mdot
.67905 .29388 Mdot
.67952 .29305 Mdot
.68 .29342 Mdot
.68048 .2939 Mdot
.68095 .29309 Mdot
.68143 .29345 Mdot
.6819 .29392 Mdot
.68238 .29313 Mdot
.68286 .29347 Mdot
.68333 .29394 Mdot
.68381 .29317 Mdot
.68429 .2935 Mdot
.68476 .29395 Mdot
.68524 .29321 Mdot
.68571 .29352 Mdot
.68619 .29397 Mdot
.68667 .29324 Mdot
.68714 .29354 Mdot
.68762 .29399 Mdot
.6881 .29328 Mdot
.68857 .29357 Mdot
.68905 .29401 Mdot
.68952 .29332 Mdot
.69 .29359 Mdot
.69048 .29403 Mdot
.69095 .29336 Mdot
.69143 .29362 Mdot
.6919 .29404 Mdot
.69238 .29339 Mdot
.69286 .29364 Mdot
.69333 .29406 Mdot
.69381 .29343 Mdot
.69429 .29367 Mdot
.69476 .29408 Mdot
.69524 .29346 Mdot
.69571 .29369 Mdot
.69619 .2941 Mdot
.69667 .2935 Mdot
.69714 .29372 Mdot
.69762 .29412 Mdot
.6981 .29353 Mdot
.69857 .29374 Mdot
.69905 .29414 Mdot
.69952 .29357 Mdot
.7 .29376 Mdot
.70048 .29415 Mdot
.70095 .2936 Mdot
.70143 .29379 Mdot
.7019 .29417 Mdot
.70238 .29364 Mdot
.70286 .29381 Mdot
.70333 .29419 Mdot
.70381 .29367 Mdot
.70429 .29384 Mdot
.70476 .29421 Mdot
.70524 .2937 Mdot
.70571 .29386 Mdot
.70619 .29423 Mdot
.70667 .29374 Mdot
.70714 .29389 Mdot
.70762 .29425 Mdot
.7081 .29377 Mdot
.70857 .29391 Mdot
.70905 .29427 Mdot
.70952 .2938 Mdot
.71 .29394 Mdot
.71048 .29428 Mdot
.71095 .29383 Mdot
.71143 .29396 Mdot
.7119 .2943 Mdot
.71238 .29386 Mdot
.71286 .29399 Mdot
.71333 .29432 Mdot
.71381 .2939 Mdot
.71429 .29401 Mdot
.71476 .29434 Mdot
.71524 .29393 Mdot
.71571 .29403 Mdot
.71619 .29436 Mdot
.71667 .29396 Mdot
.71714 .29406 Mdot
.71762 .29438 Mdot
.7181 .29399 Mdot
.71857 .29408 Mdot
.71905 .2944 Mdot
.71952 .29402 Mdot
.72 .29411 Mdot
.72048 .29441 Mdot
.72095 .29405 Mdot
.72143 .29413 Mdot
.7219 .29443 Mdot
.72238 .29408 Mdot
.72286 .29416 Mdot
.72333 .29445 Mdot
.72381 .29411 Mdot
.72429 .29418 Mdot
.72476 .29447 Mdot
.72524 .29413 Mdot
.72571 .2942 Mdot
.72619 .29449 Mdot
.72667 .29416 Mdot
.72714 .29423 Mdot
.72762 .29451 Mdot
.7281 .29419 Mdot
.72857 .29425 Mdot
.72905 .29453 Mdot
.72952 .29422 Mdot
.73 .29428 Mdot
.73048 .29455 Mdot
.73095 .29425 Mdot
.73143 .2943 Mdot
.7319 .29457 Mdot
.73238 .29428 Mdot
.73286 .29432 Mdot
.73333 .29458 Mdot
.73381 .2943 Mdot
.73429 .29435 Mdot
.73476 .2946 Mdot
.73524 .29433 Mdot
.73571 .29437 Mdot
.73619 .29462 Mdot
.73667 .29436 Mdot
.73714 .2944 Mdot
.73762 .29464 Mdot
.7381 .29438 Mdot
.73857 .29442 Mdot
.73905 .29466 Mdot
.73952 .29441 Mdot
.74 .29444 Mdot
.74048 .29468 Mdot
.74095 .29444 Mdot
.74143 .29447 Mdot
.7419 .2947 Mdot
.74238 .29446 Mdot
.74286 .29449 Mdot
.74333 .29472 Mdot
.74381 .29449 Mdot
.74429 .29451 Mdot
.74476 .29474 Mdot
.74524 .29452 Mdot
.74571 .29454 Mdot
.74619 .29475 Mdot
.74667 .29454 Mdot
.74714 .29456 Mdot
.74762 .29477 Mdot
.7481 .29457 Mdot
.74857 .29458 Mdot
.74905 .29479 Mdot
.74952 .29459 Mdot
.75 .29461 Mdot
.75048 .29481 Mdot
.75095 .29462 Mdot
.75143 .29463 Mdot
.7519 .29483 Mdot
.75238 .29464 Mdot
.75286 .29465 Mdot
.75333 .29485 Mdot
.75381 .29467 Mdot
.75429 .29467 Mdot
.75476 .29487 Mdot
.75524 .29469 Mdot
.75571 .2947 Mdot
.75619 .29489 Mdot
.75667 .29472 Mdot
.75714 .29472 Mdot
.75762 .2949 Mdot
.7581 .29474 Mdot
.75857 .29474 Mdot
.75905 .29492 Mdot
.75952 .29476 Mdot
.76 .29476 Mdot
.76048 .29494 Mdot
.76095 .29479 Mdot
.76143 .29479 Mdot
.7619 .29496 Mdot
.76238 .29481 Mdot
.76286 .29481 Mdot
.76333 .29498 Mdot
.76381 .29484 Mdot
.76429 .29483 Mdot
.76476 .295 Mdot
.76524 .29486 Mdot
.76571 .29485 Mdot
.76619 .29502 Mdot
.76667 .29488 Mdot
.76714 .29488 Mdot
.76762 .29504 Mdot
.7681 .29491 Mdot
.76857 .2949 Mdot
.76905 .29505 Mdot
.76952 .29493 Mdot
.77 .29492 Mdot
.77048 .29507 Mdot
.77095 .29495 Mdot
.77143 .29494 Mdot
.7719 .29509 Mdot
.77238 .29497 Mdot
.77286 .29496 Mdot
.77333 .29511 Mdot
.77381 .295 Mdot
.77429 .29498 Mdot
.77476 .29513 Mdot
.77524 .29502 Mdot
.77571 .29501 Mdot
.77619 .29515 Mdot
.77667 .29504 Mdot
.77714 .29503 Mdot
.77762 .29517 Mdot
.7781 .29506 Mdot
.77857 .29505 Mdot
.77905 .29518 Mdot
.77952 .29509 Mdot
.78 .29507 Mdot
.78048 .2952 Mdot
.78095 .29511 Mdot
.78143 .29509 Mdot
.7819 .29522 Mdot
.78238 .29513 Mdot
.78286 .29511 Mdot
.78333 .29524 Mdot
.78381 .29515 Mdot
.78429 .29513 Mdot
.78476 .29526 Mdot
.78524 .29517 Mdot
.78571 .29516 Mdot
.78619 .29528 Mdot
.78667 .29519 Mdot
.78714 .29518 Mdot
.78762 .29529 Mdot
.7881 .29521 Mdot
.78857 .2952 Mdot
.78905 .29531 Mdot
.78952 .29524 Mdot
.79 .29522 Mdot
.79048 .29533 Mdot
.79095 .29526 Mdot
.79143 .29524 Mdot
.7919 .29535 Mdot
.79238 .29528 Mdot
.79286 .29526 Mdot
.79333 .29537 Mdot
.79381 .2953 Mdot
.79429 .29528 Mdot
.79476 .29539 Mdot
.79524 .29532 Mdot
.79571 .2953 Mdot
.79619 .2954 Mdot
.79667 .29534 Mdot
.79714 .29532 Mdot
.79762 .29542 Mdot
.7981 .29536 Mdot
.79857 .29534 Mdot
.79905 .29544 Mdot
.79952 .29538 Mdot
.8 .29536 Mdot
.80048 .29546 Mdot
.80095 .2954 Mdot
.80143 .29538 Mdot
.8019 .29548 Mdot
.80238 .29542 Mdot
.80286 .2954 Mdot
.80333 .29549 Mdot
.80381 .29544 Mdot
.80429 .29542 Mdot
.80476 .29551 Mdot
.80524 .29546 Mdot
.80571 .29544 Mdot
.80619 .29553 Mdot
.80667 .29548 Mdot
.80714 .29546 Mdot
.80762 .29555 Mdot
.8081 .2955 Mdot
.80857 .29548 Mdot
.80905 .29557 Mdot
.80952 .29552 Mdot
.81 .2955 Mdot
.81048 .29558 Mdot
.81095 .29554 Mdot
.81143 .29552 Mdot
.8119 .2956 Mdot
.81238 .29556 Mdot
.81286 .29554 Mdot
.81333 .29562 Mdot
.81381 .29558 Mdot
.81429 .29556 Mdot
.81476 .29564 Mdot
.81524 .2956 Mdot
.81571 .29558 Mdot
.81619 .29565 Mdot
.81667 .29562 Mdot
.81714 .2956 Mdot
.81762 .29567 Mdot
.8181 .29564 Mdot
.81857 .29562 Mdot
.81905 .29569 Mdot
.81952 .29566 Mdot
.82 .29564 Mdot
.82048 .29571 Mdot
.82095 .29568 Mdot
.82143 .29566 Mdot
.8219 .29573 Mdot
.82238 .29569 Mdot
.82286 .29568 Mdot
.82333 .29574 Mdot
.82381 .29571 Mdot
.82429 .29569 Mdot
.82476 .29576 Mdot
.82524 .29573 Mdot
.82571 .29571 Mdot
.82619 .29578 Mdot
.82667 .29575 Mdot
.82714 .29573 Mdot
.82762 .29579 Mdot
.8281 .29577 Mdot
.82857 .29575 Mdot
.82905 .29581 Mdot
.82952 .29579 Mdot
.83 .29577 Mdot
.83048 .29583 Mdot
.83095 .29581 Mdot
.83143 .29579 Mdot
.8319 .29585 Mdot
.83238 .29582 Mdot
.83286 .29581 Mdot
.83333 .29586 Mdot
.83381 .29584 Mdot
.83429 .29583 Mdot
.83476 .29588 Mdot
.83524 .29586 Mdot
.83571 .29584 Mdot
.83619 .2959 Mdot
.83667 .29588 Mdot
.83714 .29586 Mdot
.83762 .29591 Mdot
.8381 .2959 Mdot
.83857 .29588 Mdot
.83905 .29593 Mdot
.83952 .29592 Mdot
.84 .2959 Mdot
.84048 .29595 Mdot
.84095 .29593 Mdot
.84143 .29592 Mdot
.8419 .29597 Mdot
.84238 .29595 Mdot
.84286 .29593 Mdot
.84333 .29598 Mdot
.84381 .29597 Mdot
.84429 .29595 Mdot
.84476 .296 Mdot
.84524 .29599 Mdot
.84571 .29597 Mdot
.84619 .29602 Mdot
.84667 .296 Mdot
.84714 .29599 Mdot
.84762 .29603 Mdot
.8481 .29602 Mdot
.84857 .29601 Mdot
.84905 .29605 Mdot
.84952 .29604 Mdot
.85 .29602 Mdot
.85048 .29607 Mdot
.85095 .29606 Mdot
.85143 .29604 Mdot
.8519 .29608 Mdot
.85238 .29607 Mdot
.85286 .29606 Mdot
.85333 .2961 Mdot
.85381 .29609 Mdot
.85429 .29608 Mdot
.85476 .29612 Mdot
.85524 .29611 Mdot
.85571 .29609 Mdot
.85619 .29613 Mdot
.85667 .29612 Mdot
.85714 .29611 Mdot
.85762 .29615 Mdot
.8581 .29614 Mdot
.85857 .29613 Mdot
.85905 .29617 Mdot
.85952 .29616 Mdot
.86 .29615 Mdot
.86048 .29618 Mdot
.86095 .29618 Mdot
.86143 .29616 Mdot
.8619 .2962 Mdot
.86238 .29619 Mdot
.86286 .29618 Mdot
.86333 .29621 Mdot
.86381 .29621 Mdot
.86429 .2962 Mdot
.86476 .29623 Mdot
.86524 .29623 Mdot
.86571 .29621 Mdot
.86619 .29625 Mdot
.86667 .29624 Mdot
.86714 .29623 Mdot
.86762 .29626 Mdot
.8681 .29626 Mdot
.86857 .29625 Mdot
.86905 .29628 Mdot
.86952 .29628 Mdot
.87 .29626 Mdot
.87048 .2963 Mdot
.87095 .29629 Mdot
.87143 .29628 Mdot
.8719 .29631 Mdot
.87238 .29631 Mdot
.87286 .2963 Mdot
.87333 .29633 Mdot
.87381 .29633 Mdot
.87429 .29631 Mdot
.87476 .29634 Mdot
.87524 .29634 Mdot
.87571 .29633 Mdot
.87619 .29636 Mdot
.87667 .29636 Mdot
.87714 .29635 Mdot
.87762 .29638 Mdot
.8781 .29637 Mdot
.87857 .29636 Mdot
.87905 .29639 Mdot
.87952 .29639 Mdot
.88 .29638 Mdot
.88048 .29641 Mdot
.88095 .29641 Mdot
.88143 .2964 Mdot
.8819 .29642 Mdot
.88238 .29642 Mdot
.88286 .29641 Mdot
.88333 .29644 Mdot
.88381 .29644 Mdot
.88429 .29643 Mdot
.88476 .29645 Mdot
.88524 .29645 Mdot
.88571 .29645 Mdot
.88619 .29647 Mdot
.88667 .29647 Mdot
.88714 .29646 Mdot
.88762 .29648 Mdot
.8881 .29649 Mdot
.88857 .29648 Mdot
.88905 .2965 Mdot
.88952 .2965 Mdot
.89 .29649 Mdot
.89048 .29652 Mdot
.89095 .29652 Mdot
.89143 .29651 Mdot
.8919 .29653 Mdot
.89238 .29653 Mdot
.89286 .29653 Mdot
.89333 .29655 Mdot
.89381 .29655 Mdot
.89429 .29654 Mdot
.89476 .29656 Mdot
.89524 .29656 Mdot
.89571 .29656 Mdot
.89619 .29658 Mdot
.89667 .29658 Mdot
.89714 .29657 Mdot
.89762 .29659 Mdot
.8981 .29659 Mdot
.89857 .29659 Mdot
.89905 .29661 Mdot
.89952 .29661 Mdot
.9 .2966 Mdot
.90048 .29662 Mdot
.90095 .29663 Mdot
.90143 .29662 Mdot
.9019 .29664 Mdot
.90238 .29664 Mdot
.90286 .29663 Mdot
.90333 .29665 Mdot
.90381 .29666 Mdot
.90429 .29665 Mdot
.90476 .29667 Mdot
.90524 .29667 Mdot
.90571 .29667 Mdot
.90619 .29668 Mdot
.90667 .29669 Mdot
.90714 .29668 Mdot
.90762 .2967 Mdot
.9081 .2967 Mdot
.90857 .2967 Mdot
.90905 .29671 Mdot
.90952 .29672 Mdot
.91 .29671 Mdot
.91048 .29673 Mdot
.91095 .29673 Mdot
.91143 .29673 Mdot
.9119 .29674 Mdot
.91238 .29675 Mdot
.91286 .29674 Mdot
.91333 .29676 Mdot
.91381 .29676 Mdot
.91429 .29676 Mdot
.91476 .29677 Mdot
.91524 .29678 Mdot
.91571 .29677 Mdot
.91619 .29679 Mdot
.91667 .29679 Mdot
.91714 .29679 Mdot
.91762 .2968 Mdot
.9181 .29681 Mdot
.91857 .2968 Mdot
.91905 .29682 Mdot
.91952 .29682 Mdot
.92 .29682 Mdot
.92048 .29683 Mdot
.92095 .29683 Mdot
.92143 .29683 Mdot
.9219 .29684 Mdot
.92238 .29685 Mdot
.92286 .29685 Mdot
.92333 .29686 Mdot
.92381 .29686 Mdot
.92429 .29686 Mdot
.92476 .29687 Mdot
.92524 .29688 Mdot
.92571 .29687 Mdot
.92619 .29689 Mdot
.92667 .29689 Mdot
.92714 .29689 Mdot
.92762 .2969 Mdot
.9281 .29691 Mdot
.92857 .2969 Mdot
.92905 .29692 Mdot
.92952 .29692 Mdot
.93 .29692 Mdot
.93048 .29693 Mdot
.93095 .29694 Mdot
.93143 .29693 Mdot
.9319 .29694 Mdot
.93238 .29695 Mdot
.93286 .29695 Mdot
.93333 .29696 Mdot
.93381 .29696 Mdot
.93429 .29696 Mdot
.93476 .29697 Mdot
.93524 .29698 Mdot
.93571 .29698 Mdot
.93619 .29699 Mdot
.93667 .29699 Mdot
.93714 .29699 Mdot
.93762 .297 Mdot
.9381 .29701 Mdot
.93857 .297 Mdot
.93905 .29702 Mdot
.93952 .29702 Mdot
.94 .29702 Mdot
.94048 .29703 Mdot
.94095 .29703 Mdot
.94143 .29703 Mdot
.9419 .29704 Mdot
.94238 .29705 Mdot
.94286 .29705 Mdot
.94333 .29706 Mdot
.94381 .29706 Mdot
.94429 .29706 Mdot
.94476 .29707 Mdot
.94524 .29708 Mdot
.94571 .29707 Mdot
.94619 .29708 Mdot
.94667 .29709 Mdot
.94714 .29709 Mdot
.94762 .2971 Mdot
.9481 .2971 Mdot
.94857 .2971 Mdot
.94905 .29711 Mdot
.94952 .29712 Mdot
.95 .29712 Mdot
.95048 .29713 Mdot
.95095 .29713 Mdot
.95143 .29713 Mdot
.9519 .29714 Mdot
.95238 .29714 Mdot
.95286 .29714 Mdot
.95333 .29715 Mdot
.95381 .29716 Mdot
.95429 .29716 Mdot
.95476 .29717 Mdot
.95524 .29717 Mdot
.95571 .29717 Mdot
.95619 .29718 Mdot
.95667 .29719 Mdot
.95714 .29718 Mdot
.95762 .29719 Mdot
.9581 .2972 Mdot
.95857 .2972 Mdot
.95905 .29721 Mdot
.95952 .29721 Mdot
.96 .29721 Mdot
.96048 .29722 Mdot
.96095 .29723 Mdot
.96143 .29723 Mdot
.9619 .29723 Mdot
.96238 .29724 Mdot
.96286 .29724 Mdot
.96333 .29725 Mdot
.96381 .29725 Mdot
.96429 .29725 Mdot
.96476 .29726 Mdot
.96524 .29727 Mdot
.96571 .29727 Mdot
.96619 .29727 Mdot
.96667 .29728 Mdot
.96714 .29728 Mdot
.96762 .29729 Mdot
.9681 .29729 Mdot
.96857 .29729 Mdot
.96905 .2973 Mdot
.96952 .29731 Mdot
.97 .29731 Mdot
.97048 .29731 Mdot
.97095 .29732 Mdot
.97143 .29732 Mdot
.9719 .29733 Mdot
.97238 .29733 Mdot
.97286 .29733 Mdot
.97333 .29734 Mdot
.97381 .29734 Mdot
.97429 .29734 Mdot
.97476 .29735 Mdot
.97524 .29736 Mdot
.97571 .29736 Mdot
.97619 .29736 Mdot
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{288, 177.938},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40004P0000/B000`400?l00000o`00003oo`3ooolQ
0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ
0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ
0?ooo`009`3oool00`000000oooo0?ooo`3f0?ooo`009`3oool00`000000oooo0?ooo`160?ooo`03
0000003oool0oooo0:d0oooo000W0?ooo`030000003oool0oooo0?H0oooo000W0?ooo`800000B03o
ool00`000000oooo0?ooo`2/0?ooo`009`3oool00`000000oooo0?ooo`3f0?ooo`009`3oool00`00
0000oooo0?ooo`170?ooo`030000003oool0oooo0:`0oooo000W0?ooo`030000003oool0oooo0?H0
oooo000W0?ooo`800000B03oool00`000000oooo0?ooo`2/0?ooo`009`3oool00`000000oooo0?oo
o`3f0?ooo`009`3oool00`000000oooo0?ooo`180?ooo`030000003oool0oooo0:/0oooo000W0?oo
o`030000003oool0oooo0?H0oooo000W0?ooo`800000B@3oool00`000000oooo0?ooo`2[0?ooo`00
9`3oool00`000000oooo0?ooo`3f0?ooo`000P3oool2000000@0oooo00<000000?ooo`3oool00P3o
ool400000080oooo100000030?ooo`8000000`3oool3000000D0oooo00<000000?ooo`3oool0B03o
ool00`000000oooo0?ooo`2[0?ooo`0000D0oooo0000003oool0oooo0000000:0?ooo`030000003o
ool0oooo00<0oooo00D000000?ooo`3oool0oooo000000020?ooo`030000003oool0oooo00<0oooo
00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`3f0?ooo`0000D0oooo0000003oool0oooo
0000000:0?ooo`030000003oool0oooo00<0oooo00D000000?ooo`3oool0oooo000000020?ooo`03
0000003oool0oooo00<0oooo00<000000?ooo`3oool00P3oool2000004X0oooo00<000000?ooo`3o
ool0ZP3oool000050?ooo`000000oooo0?ooo`0000002P3oool00`000000oooo0?ooo`030?ooo`05
0000003oool0oooo0?ooo`0000000P3oool00`000000oooo0?ooo`03000000D0oooo00<000000?oo
o`3oool06`3oool00`000000oooo0?ooo`3H0?ooo`0000D0oooo0000003oool0oooo0000000:0?oo
o`030000003oool0oooo00<0oooo00D000000?ooo`3oool0oooo000000020?ooo`040000003oool0
oooo000000L0oooo00<000000?ooo`3oool0B@3oool00`000000oooo0?ooo`2Z0?ooo`0000D0oooo
0000003oool0oooo000000080?ooo`<000000`3oool3000000<0oooo00@000000?ooo`3oool00000
0P3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo04X0oooo00<000000?ooo`3oool0
Z@3oool00080oooo0P00000;0?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool00P3o
ool2000000<0oooo100000040?ooo`800000m`3oool002L0oooo00<000000?ooo`3oool0BP3oool0
0`000000oooo0?ooo`2Y0?ooo`009`3oool00`000000oooo0?ooo`3f0?ooo`009`3oool00`000000
oooo0?ooo`1:0?ooo`030000003oool0oooo0:T0oooo000W0?ooo`800000C03oool00`000000oooo
0?ooo`2X0?ooo`009`3oool00`000000oooo0?ooo`3f0?ooo`009`3oool00`000000oooo0?ooo`0`
0?ooo`<00000103oool2000000@0oooo0P00000<0?ooo`030000003oool0oooo01X0oooo10000003
0?ooo`800000103oool2000000@0oooo0P00000V0?ooo`@000000P3oool3000000@0oooo0P000004
0?ooo`8000009P3oool4000000<0oooo0P0000040?ooo`800000103oool2000000<0oooo000W0?oo
o`030000003oool0oooo03<0oooo00@000000?ooo`3oool000000P3oool010000000oooo0?ooo`00
00020?ooo`030000003oool0oooo00T0oooo00<000000?ooo`3oool0703oool01@000000oooo0?oo
o`3oool000000080oooo00@000000?ooo`3oool000000P3oool010000000oooo0?ooo`0000020?oo
o`030000003oool0oooo02D0oooo00<000000?ooo`3oool0103oool010000000oooo0?ooo`000002
0?ooo`040000003oool0oooo00000080oooo00<000000?ooo`3oool08`3oool00`000000oooo0?oo
o`030?ooo`040000003oool0oooo00000080oooo00@000000?ooo`3oool000000P3oool010000000
oooo0?ooo`0000020?ooo`009`3oool2000003@0oooo00@000000?ooo`3oool000000P3oool01000
0000oooo0?ooo`0000020?ooo`030000003oool0oooo02P0oooo00D000000?ooo`3oool0oooo0000
00020?ooo`040000003oool0oooo00000080oooo00@000000?ooo`3oool000000P3oool00`000000
oooo0?ooo`0U0?ooo`030000003oool0oooo00@0oooo00@000000?ooo`3oool000000P3oool01000
0000oooo0?ooo`0000020?ooo`030000003oool0oooo02@0oooo00<000000?ooo`3oool00P3oool0
10000000oooo0?ooo`0000020?ooo`040000003oool0oooo00000080oooo00@000000?ooo`3oool0
00000P3oool002L0oooo00<000000?ooo`3oool0<03oool3000000<0oooo00@000000?ooo`3oool0
00000P3oool010000000oooo0?ooo`00000<0?ooo`030000003oool0oooo01/0oooo00D000000?oo
o`3oool0oooo000000020?ooo`040000003oool0oooo00000080oooo00@000000?ooo`3oool00000
0P3oool00`000000oooo0?ooo`0U0?ooo`040000003oool0oooo0?ooo`<000000`3oool010000000
oooo0?ooo`0000020?ooo`040000003oool0oooo000002L0oooo00D000000?ooo`3oool0oooo0000
00020?ooo`040000003oool0oooo00000080oooo00@000000?ooo`3oool000000P3oool100000040
oooo0@3oool002L0oooo00<000000?ooo`3oool0<03oool00`000000oooo0?ooo`030?ooo`040000
003oool0oooo00000080oooo00@000000?ooo`3oool00000303oool00`000000oooo0?ooo`0K0?oo
o`050000003oool0oooo0?ooo`0000000P3oool010000000oooo0?ooo`0000020?ooo`040000003o
ool0oooo00000080oooo00<000000?ooo`3oool09@3oool01@000000oooo0?ooo`3oool0000000D0
oooo00@000000?ooo`3oool000000P3oool010000000oooo0?ooo`00000X0?ooo`040000003oool0
oooo00000080oooo00@000000?ooo`3oool000000P3oool010000000oooo0?ooo`0000020?ooo`40
00000@3oool10?ooo`009`3oool00`000000oooo0?ooo`0`0?ooo`030000003oool0oooo00<0oooo
00@000000?ooo`3oool000000P3oool010000000oooo0?ooo`00000<0?ooo`030000003oool0oooo
01T0oooo0`0000030?ooo`040000003oool0oooo00000080oooo00@000000?ooo`3oool000000P3o
ool010000000oooo0?ooo`00000U0?ooo`<000000`3oool00`000000oooo0?ooo`030?ooo`040000
003oool0oooo00000080oooo00@000000?ooo`3oool000009@3oool010000000oooo0?ooo`000002
0?ooo`040000003oool0oooo00000080oooo00@000000?ooo`3oool000000P3oool010000000oooo
0?ooo`0000020?ooo`009`3oool200000340oooo100000030?ooo`800000103oool2000002/0oooo
00<000000?ooo`3oool00P3oool2000000@0oooo0P0000040?ooo`800000:03oool010000000oooo
0?ooo`3oool4000000<0oooo0P0000040?ooo`8000009`3oool2000000@0oooo0P0000040?ooo`80
0000103oool2000000<0oooo000W0?ooo`030000003oool0oooo04d0oooo00<000000?ooo`3oool0
YP3oool002L0oooo00<000000?ooo`3oool0C@3oool00`000000oooo0?ooo`2V0?ooo`009`3oool0
0`000000oooo0?ooo`0K0?ooo`030000003oool0oooo02l0oooo00<000000?ooo`3oool0YP3oool0
0240oooon00000070?ooo`009`3oool00`000000oooo0?ooo`080?ooo`030000003oool0oooo00T0
oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo00T0
oooo00<000000?ooo`3oool0203oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo00T0
oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo00P0
oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo00T0
oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`080?ooo`030000003oool0oooo00T0
oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo00T0
oooo00<000000?ooo`3oool02P3oool002L0oooo00<000000?ooo`3oool0>03oool00`000000oooo
0?ooo`0C0?ooo`030000003oool0oooo0280oooo00<000000?ooo`3oool0>03oool00`000000oooo
0?ooo`0h0?ooo`030000003oool0oooo00X0oooo000W0?ooo`030000003oool0oooo04h0oooo00<0
00000?ooo`3oool0Y@3oool002L0oooo0P00001@0?ooo`030000003oool0oooo0:@0oooo000W0?oo
o`030000003oool0oooo04l0oooo00<000000?ooo`3oool0Y03oool002L0oooo00<000000?ooo`3o
ool0D03oool00`000000oooo0?ooo`2S0?ooo`009`3oool00`000000oooo0?ooo`1@0?ooo`030000
003oool0oooo0:<0oooo000W0?ooo`800000D@3oool00`000000oooo0?ooo`2S0?ooo`009`3oool0
0`000000oooo0?ooo`1A0?ooo`030000003oool0oooo0:80oooo000W0?ooo`030000003oool0oooo
0540oooo00<000000?ooo`3oool0XP3oool002L0oooo00<000000?ooo`3oool0D@3oool00`000000
oooo0?ooo`2R0?ooo`009`3oool2000005<0oooo00<000000?ooo`3oool0X@3oool002L0oooo00<0
00000?ooo`3oool0DP3oool00`000000oooo0?ooo`2Q0?ooo`009`3oool00`000000oooo0?ooo`1C
0?ooo`030000003oool0oooo0:00oooo000W0?ooo`030000003oool0oooo01`0oooo00<000000?oo
o`3oool0=03oool00`000000oooo0?ooo`2P0?ooo`009`3oool2000005@0oooo0P00002Q0?ooo`00
9`3oool00`000000oooo0?ooo`1D0?ooo`030000003oool0oooo09l0oooo00020?ooo`800000103o
ool00`000000oooo0?ooo`020?ooo`@000000P3oool400000080oooo100000020?ooo`<000001@3o
ool00`000000oooo0?ooo`1E0?ooo`030000003oool0oooo09h0oooo00001@3oool000000?ooo`3o
ool0000000X0oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`030?ooo`030000003o
ool0oooo00@0oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`1E0?ooo`030000003o
ool0oooo09h0oooo00001@3oool000000?ooo`3oool0000000X0oooo00<000000?ooo`3oool00`3o
ool00`000000oooo0?ooo`030?ooo`030000003oool0oooo00@0oooo00<000000?ooo`3oool00P3o
ool2000005L0oooo00<000000?ooo`3oool0W@3oool000050?ooo`000000oooo0?ooo`0000002P3o
ool00`000000oooo0?ooo`030?ooo`030000003oool0oooo00<0oooo00@000000?ooo`3oool0oooo
0`0000050?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool0W@3oool000050?ooo`00
0000oooo0?ooo`0000002P3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo00<0oooo
00D000000?ooo`3oool0oooo000000070?ooo`030000003oool0oooo05L0oooo00<000000?ooo`3o
ool0W03oool000050?ooo`000000oooo0?ooo`000000203oool3000000<0oooo0`0000030?ooo`<0
00000`3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo05L0oooo0P00002M0?ooo`00
0P3oool2000000/0oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`030?ooo`040000
003oool0oooo0?ooo`@00000103oool2000005T0oooo00<000000?ooo`3oool0V`3oool002L0oooo
00<000000?ooo`3oool0F@3oool00`000000oooo0?ooo`2J0?ooo`009`3oool00`000000oooo0?oo
o`1A0?ooo`@00000103oool2000009/0oooo000W0?ooo`030000003oool0oooo04h0oooo10000002
0?ooo`H0000000<0oooo0000003oool0V@3oool002L0oooo0P00001=0?ooo`800000303oool30000
09T0oooo000W0?ooo`030000003oool0oooo04/0oooo00<000000?ooo`3oool03P3oool5000009D0
oooo000W0?ooo`030000003oool0oooo04X0oooo00<000000?ooo`3oool0403oool2000000040?oo
o`0000000000000009<0oooo000W0?ooo`030000003oool0oooo01`0oooo00<000000?ooo`3oool0
:P3oool00`000000oooo0?ooo`0B0?ooo`8000000`3oool4000008l0oooo000W0?ooo`800000B@3o
ool2000001H0oooo0P0000040?ooo`@00000S03oool002L0oooo00<000000?ooo`3oool0B03oool0
0`000000oooo0?ooo`0F0?ooo`<000001P3oool4000008P0oooo000W0?ooo`030000003oool0oooo
04L0oooo00<000000?ooo`3oool06@3oool3000000L0oooo1@0000240?ooo`009`3oool00`000000
oooo0?ooo`160?ooo`030000003oool0oooo01`0oooo100000090?ooo`H00000OP3oool002L0oooo
0P0000170?ooo`030000003oool0oooo01l0oooo1@00000:0?ooo`P00000M`3oool002L0oooo00<0
00000?ooo`3oool0A@3oool00`000000oooo0?ooo`0T0?ooo`L000002`3oool;000006d0oooo0008
0?ooo`800000103oool00`000000oooo0?ooo`020?ooo`@000000P3oool400000080oooo10000004
0?ooo`030000003oool0oooo04D0oooo00<000000?ooo`3oool0:P3oool]000005L0oooo00070?oo
o`040000003oool0oooo000000X0oooo00<000000?ooo`3oool00`3oool01@000000oooo0?ooo`3o
ool0000000L0oooo00<000000?ooo`3oool0A@3oool00`000000oooo0?ooo`0^0?ooo`h00000203o
oomD000001H0oooo00070?ooo`040000003oool0oooo000000X0oooo00<000000?ooo`3oool00`3o
ool00`000000oooo0?ooo`020?ooo`030000003oool0oooo00@0oooo0P0000150?ooo`030000003o
ool0oooo02X0oooo1P00001Y0?ooo`T000003@3oool000L0oooo00@000000?ooo`3oool000002P3o
ool00`000000oooo0?ooo`030?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool00`3o
ool00`000000oooo0?ooo`140?ooo`030000003oool0oooo02H0oooo100000250?ooo`001`3oool0
10000000oooo0?ooo`00000:0?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool0103o
ool00`000000oooo0?ooo`020?ooo`030000003oool0oooo04@0oooo00<000000?ooo`3oool08`3o
ool4000008P0oooo00070?ooo`040000003oool0oooo000000P0oooo0`0000030?ooo`<000000`3o
ool010000000oooo0?ooo`0000040?ooo`030000003oool0oooo04<0oooo00<000000?ooo`3oool0
8P3oool3000008/0oooo00080?ooo`8000002`3oool00`000000oooo0?ooo`030?ooo`030000003o
ool0oooo0080oooo0P0000050?ooo`800000A03oool00`000000oooo0?ooo`0P0?ooo`800000SP3o
ool002L0oooo00<000000?ooo`3oool0@`3oool00`000000oooo0?ooo`0N0?ooo`<00000S`3oool0
02L0oooo00<000000?ooo`3oool0703oool00`000000oooo0?ooo`0S0?ooo`030000003oool0oooo
01h0oooo0P00002A0?ooo`009`3oool00`000000oooo0?ooo`120?ooo`030000003oool0oooo01`0
oooo0`00002B0?ooo`009`3oool2000004<0oooo00<000000?ooo`3oool06`3oool2000009@0oooo
000W0?ooo`030000003oool0oooo05l0oooo0P00002E0?ooo`009`3oool00`000000oooo0?ooo`11
0?ooo`030000003oool0oooo01X0oooo0P00002F0?ooo`009`3oool00`000000oooo0?ooo`110?oo
o`030000003oool0oooo01T0oooo0P00002G0?ooo`009`3oool2000005d0oooo0P00002H0?ooo`00
9`3oool00`000000oooo0?ooo`100?ooo`030000003oool0oooo01P0oooo0P00002I0?ooo`009`3o
ool00`000000oooo0?ooo`100?ooo`030000003oool0oooo01P0oooo00<000000?ooo`3oool0V03o
ool002L0oooo00<000000?ooo`3oool0FP3oool00`000000oooo0?ooo`2I0?ooo`009`3oool20000
0440oooo00<000000?ooo`3oool05P3oool00`000000oooo0?ooo`2J0?ooo`009`3oool00`000000
oooo0?ooo`0o0?ooo`030000003oool0oooo01H0oooo0P00002L0?ooo`000P3oool2000000@0oooo
00<000000?ooo`3oool00P3oool400000080oooo100000020?ooo`@000000P3oool3000000D0oooo
00<000000?ooo`3oool0F03oool00`000000oooo0?ooo`2K0?ooo`0000D0oooo0000003oool0oooo
0000000:0?ooo`030000003oool0oooo00<0oooo00D000000?ooo`3oool0oooo000000080?ooo`03
0000003oool0oooo0080oooo00<000000?ooo`3oool0?`3oool00`000000oooo0?ooo`0E0?ooo`03
0000003oool0oooo09`0oooo00001@3oool000000?ooo`3oool0000000X0oooo00<000000?ooo`3o
ool00`3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3o
ool00P3oool2000005P0oooo00<000000?ooo`3oool0W03oool000050?ooo`000000oooo0?ooo`00
00002P3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo00<0oooo00@000000?ooo`3o
ool0oooo0`0000050?ooo`030000003oool0oooo01d0oooo00<000000?ooo`3oool07`3oool00`00
0000oooo0?ooo`0D0?ooo`030000003oool0oooo09d0oooo00001@3oool000000?ooo`3oool00000
00X0oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`040?ooo`040000003oool0oooo
000000L0oooo00<000000?ooo`3oool0E@3oool00`000000oooo0?ooo`2N0?ooo`0000D0oooo0000
003oool0oooo000000080?ooo`<000000`3oool3000000<0oooo00@000000?ooo`3oool000000P3o
ool00`000000oooo0?ooo`050?ooo`800000?`3oool00`000000oooo0?ooo`0D0?ooo`030000003o
ool0oooo09h0oooo00020?ooo`8000002`3oool00`000000oooo0?ooo`030?ooo`030000003oool0
oooo0080oooo0P0000030?ooo`@00000103oool00`000000oooo0?ooo`1D0?ooo`030000003oool0
oooo09l0oooo000W0?ooo`030000003oool0oooo03h0oooo00<000000?ooo`3oool04`3oool00`00
0000oooo0?ooo`2O0?ooo`009`3oool00`000000oooo0?ooo`1C0?ooo`030000003oool0oooo0:00
oooo000W0?ooo`800000?`3oool00`000000oooo0?ooo`0B0?ooo`030000003oool0oooo0:00oooo
000W0?ooo`030000003oool0oooo0580oooo00<000000?ooo`3oool0X@3oool002L0oooo00<00000
0?ooo`3oool0?@3oool00`000000oooo0?ooo`0B0?ooo`030000003oool0oooo0:40oooo000W0?oo
o`030000003oool0oooo0540oooo0P00002S0?ooo`009`3oool2000003h0oooo00<000000?ooo`3o
ool04@3oool00`000000oooo0?ooo`2R0?ooo`009`3oool00`000000oooo0?ooo`1@0?ooo`030000
003oool0oooo0:<0oooo000W0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0X`3o
ool002L0oooo00<000000?ooo`3oool07@3oool00`000000oooo0?ooo`0M0?ooo`030000003oool0
oooo00l0oooo0P00002U0?ooo`009`3oool200000500oooo00<000000?ooo`3oool0Y03oool002L0
oooo00<000000?ooo`3oool0?03oool00`000000oooo0?ooo`0@0?ooo`030000003oool0oooo0:@0
oooo00080?ooo`800000103oool00`000000oooo0?ooo`020?ooo`@000000P3oool4000000<0oooo
0P0000050?ooo`030000003oool0oooo04h0oooo00<000000?ooo`3oool0Y@3oool000L0oooo00@0
00000?ooo`3oool000002P3oool00`000000oooo0?ooo`030?ooo`050000003oool0oooo0?ooo`00
00000P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo03`0oooo00<000000?ooo`3o
ool03`3oool00`000000oooo0?ooo`2U0?ooo`001`3oool010000000oooo0?ooo`00000:0?ooo`03
0000003oool0oooo00<0oooo00<000000?ooo`3oool0103oool00`000000oooo0?ooo`020?ooo`80
0000C`3oool00`000000oooo0?ooo`2U0?ooo`001`3oool010000000oooo0?ooo`00000:0?ooo`03
0000003oool0oooo00<0oooo00<000000?ooo`3oool00P3oool2000000D0oooo00<000000?ooo`3o
ool0C@3oool00`000000oooo0?ooo`2V0?ooo`001`3oool010000000oooo0?ooo`00000:0?ooo`03
0000003oool0oooo00<0oooo00<000000?ooo`3oool0103oool00`000000oooo0?ooo`020?ooo`03
0000003oool0oooo03`0oooo00<000000?ooo`3oool03P3oool00`000000oooo0?ooo`2V0?ooo`00
1`3oool010000000oooo0?ooo`0000080?ooo`<000000`3oool3000000<0oooo00@000000?ooo`3o
ool00000103oool00`000000oooo0?ooo`1=0?ooo`030000003oool0oooo0:H0oooo00080?ooo`80
00002`3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo0080oooo0P0000050?ooo`80
0000C@3oool00`000000oooo0?ooo`2W0?ooo`009`3oool00`000000oooo0?ooo`0k0?ooo`030000
003oool0oooo00h0oooo00<000000?ooo`3oool0Y`3oool002L0oooo00<000000?ooo`3oool0C03o
ool00`000000oooo0?ooo`2W0?ooo`009`3oool00`000000oooo0?ooo`1;0?ooo`030000003oool0
oooo0:P0oooo000W0?ooo`8000007`3oool00`000000oooo0?ooo`0J0?ooo`030000003oool0oooo
0;P0oooo000W0?ooo`030000003oool0oooo04/0oooo00<000000?ooo`3oool0Z03oool002L0oooo
00<000000?ooo`3oool0BP3oool00`000000oooo0?ooo`2Y0?ooo`009`3oool00`000000oooo0?oo
o`0j0?ooo`030000003oool0oooo00d0oooo00<000000?ooo`3oool0Z@3oool002L0oooo0P00001;
0?ooo`030000003oool0oooo0:T0oooo000W0?ooo`030000003oool0oooo04T0oooo00<000000?oo
o`3oool0ZP3oool002L0oooo00<000000?ooo`3oool0>P3oool00`000000oooo0?ooo`0<0?ooo`03
0000003oool0oooo0:X0oooo000W0?ooo`030000003oool0oooo0?H0oooo000W0?ooo`800000BP3o
ool00`000000oooo0?ooo`2Z0?ooo`009`3oool00`000000oooo0?ooo`0j0?ooo`030000003oool0
oooo00/0oooo00<000000?ooo`3oool0Z`3oool00080oooo0P0000040?ooo`030000003oool0oooo
0080oooo100000020?ooo`@000000`3oool2000000<0oooo0`0000050?ooo`030000003oool0oooo
04P0oooo00<000000?ooo`3oool0Z`3oool000050?ooo`000000oooo0?ooo`0000002P3oool00`00
0000oooo0?ooo`030?ooo`050000003oool0oooo0?ooo`0000000P3oool00`000000oooo0?ooo`03
0?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool0mP3oool000050?ooo`000000oooo
0?ooo`0000002P3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo00@0oooo00<00000
0?ooo`3oool00`3oool00`000000oooo0?ooo`020?ooo`8000007`3oool00`000000oooo0?ooo`0H
0?ooo`030000003oool0oooo00`0oooo00<000000?ooo`3oool0Z`3oool000050?ooo`000000oooo
0?ooo`0000002P3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo0080oooo0P000003
0?ooo`<000001@3oool00`000000oooo0?ooo`170?ooo`030000003oool0oooo0:`0oooo00001@3o
ool000000?ooo`3oool0000000X0oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`04
0?ooo`040000003oool0oooo000000L0oooo00<000000?ooo`3oool0A`3oool00`000000oooo0?oo
o`2/0?ooo`0000D0oooo0000003oool0oooo000000080?ooo`<000000`3oool3000000<0oooo00@0
00000?ooo`3oool000000P3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo0?H0oooo
00020?ooo`8000002`3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo0080oooo0P00
00030?ooo`@00000103oool2000003X0oooo00<000000?ooo`3oool02`3oool00`000000oooo0?oo
o`2/0?ooo`009`3oool00`000000oooo0?ooo`160?ooo`030000003oool0oooo0:d0oooo000W0?oo
o`030000003oool0oooo04H0oooo00<000000?ooo`3oool0[@3oool002L0oooo00<000000?ooo`3o
ool0>@3oool00`000000oooo0?ooo`2j0?ooo`009`3oool2000004L0oooo00<000000?ooo`3oool0
[@3oool002L0oooo00<000000?ooo`3oool0A@3oool00`000000oooo0?ooo`2^0?ooo`009`3oool0
0`000000oooo0?ooo`3f0?ooo`009`3oool00`000000oooo0?ooo`0h0?ooo`030000003oool0oooo
00X0oooo00<000000?ooo`3oool0[P3oool002L0oooo0P00000O0?ooo`030000003oool0oooo02<0
oooo00<000000?ooo`3oool0[`3oool002L0oooo00<000000?ooo`3oool0mP3oool002L0oooo00<0
00000?ooo`3oool0A03oool00`000000oooo0?ooo`2_0?ooo`009`3oool00`000000oooo0?ooo`0h
0?ooo`030000003oool0oooo00T0oooo00<000000?ooo`3oool0[`3oool002L0oooo0P00003g0?oo
o`009`3oool00`000000oooo0?ooo`130?ooo`030000003oool0oooo0;00oooo000W0?ooo`030000
003oool0oooo0?H0oooo000W0?ooo`030000003oool0oooo03P0oooo00<000000?ooo`3oool0203o
ool00`000000oooo0?ooo`2`0?ooo`009`3oool00`000000oooo0?ooo`3f0?ooo`00o`3ooolQ0?oo
o`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?oo
o`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?oo
o`00\
\>"],
  ImageRangeCache->{{{0, 287}, {176.938, 0}} -> {-331.471, 0.10983, 8.47812, \
2.51961*^-5}}],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(\(ListPlot[
      Table[f[n]/\((\((64 + \((\((\(-9\) + p^2)\)*\((189 + 9*p^2 + 2*p^4 - 
                              2*p*\((3 + p^2)\)^\((3/2)\))\))\)/27)\)^
                n\ n^\((\(-3\)/2)\))\), {n, 1, 200}]]\)\( (*\ 
      p\  \[Equal] \ 3 + 1/100\ *) \)\)\)], "Input"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
0.0238095 0.0047619 0.288345 3.78412e-06 [
[.2619 .27584 -6 -9 ]
[.2619 .27584 6 0 ]
[.5 .27584 -9 -9 ]
[.5 .27584 9 0 ]
[.7381 .27584 -9 -9 ]
[.7381 .27584 9 0 ]
[.97619 .27584 -9 -9 ]
[.97619 .27584 9 0 ]
[.01131 .00454 -36 -4.5 ]
[.01131 .00454 0 4.5 ]
[.01131 .09914 -36 -4.5 ]
[.01131 .09914 0 4.5 ]
[.01131 .19374 -36 -4.5 ]
[.01131 .19374 0 4.5 ]
[.01131 .38295 -30 -4.5 ]
[.01131 .38295 0 4.5 ]
[.01131 .47755 -30 -4.5 ]
[.01131 .47755 0 4.5 ]
[.01131 .57215 -30 -4.5 ]
[.01131 .57215 0 4.5 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.2619 .28834 m
.2619 .29459 L
s
[(50)] .2619 .27584 0 1 Mshowa
.5 .28834 m
.5 .29459 L
s
[(100)] .5 .27584 0 1 Mshowa
.7381 .28834 m
.7381 .29459 L
s
[(150)] .7381 .27584 0 1 Mshowa
.97619 .28834 m
.97619 .29459 L
s
[(200)] .97619 .27584 0 1 Mshowa
.125 Mabswid
.07143 .28834 m
.07143 .29209 L
s
.11905 .28834 m
.11905 .29209 L
s
.16667 .28834 m
.16667 .29209 L
s
.21429 .28834 m
.21429 .29209 L
s
.30952 .28834 m
.30952 .29209 L
s
.35714 .28834 m
.35714 .29209 L
s
.40476 .28834 m
.40476 .29209 L
s
.45238 .28834 m
.45238 .29209 L
s
.54762 .28834 m
.54762 .29209 L
s
.59524 .28834 m
.59524 .29209 L
s
.64286 .28834 m
.64286 .29209 L
s
.69048 .28834 m
.69048 .29209 L
s
.78571 .28834 m
.78571 .29209 L
s
.83333 .28834 m
.83333 .29209 L
s
.88095 .28834 m
.88095 .29209 L
s
.92857 .28834 m
.92857 .29209 L
s
.25 Mabswid
0 .28834 m
1 .28834 L
s
.02381 .00454 m
.03006 .00454 L
s
[(-75000)] .01131 .00454 1 0 Mshowa
.02381 .09914 m
.03006 .09914 L
s
[(-50000)] .01131 .09914 1 0 Mshowa
.02381 .19374 m
.03006 .19374 L
s
[(-25000)] .01131 .19374 1 0 Mshowa
.02381 .38295 m
.03006 .38295 L
s
[(25000)] .01131 .38295 1 0 Mshowa
.02381 .47755 m
.03006 .47755 L
s
[(50000)] .01131 .47755 1 0 Mshowa
.02381 .57215 m
.03006 .57215 L
s
[(75000)] .01131 .57215 1 0 Mshowa
.125 Mabswid
.02381 .02346 m
.02756 .02346 L
s
.02381 .04238 m
.02756 .04238 L
s
.02381 .0613 m
.02756 .0613 L
s
.02381 .08022 m
.02756 .08022 L
s
.02381 .11806 m
.02756 .11806 L
s
.02381 .13698 m
.02756 .13698 L
s
.02381 .1559 m
.02756 .1559 L
s
.02381 .17482 m
.02756 .17482 L
s
.02381 .21266 m
.02756 .21266 L
s
.02381 .23158 m
.02756 .23158 L
s
.02381 .2505 m
.02756 .2505 L
s
.02381 .26942 m
.02756 .26942 L
s
.02381 .30727 m
.02756 .30727 L
s
.02381 .32619 m
.02756 .32619 L
s
.02381 .34511 m
.02756 .34511 L
s
.02381 .36403 m
.02756 .36403 L
s
.02381 .40187 m
.02756 .40187 L
s
.02381 .42079 m
.02756 .42079 L
s
.02381 .43971 m
.02756 .43971 L
s
.02381 .45863 m
.02756 .45863 L
s
.02381 .49647 m
.02756 .49647 L
s
.02381 .51539 m
.02756 .51539 L
s
.02381 .53431 m
.02756 .53431 L
s
.02381 .55323 m
.02756 .55323 L
s
.02381 .59107 m
.02756 .59107 L
s
.02381 .61 m
.02756 .61 L
s
.25 Mabswid
.02381 0 m
.02381 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
.008 w
.02857 .28834 Mdot
.03333 .28834 Mdot
.0381 .28835 Mdot
.04286 .28834 Mdot
.04762 .28834 Mdot
.05238 .28835 Mdot
.05714 .28834 Mdot
.0619 .28835 Mdot
.06667 .28835 Mdot
.07143 .28834 Mdot
.07619 .28835 Mdot
.08095 .28835 Mdot
.08571 .28834 Mdot
.09048 .28835 Mdot
.09524 .28835 Mdot
.1 .28834 Mdot
.10476 .28835 Mdot
.10952 .28835 Mdot
.11429 .28834 Mdot
.11905 .28835 Mdot
.12381 .28835 Mdot
.12857 .28833 Mdot
.13333 .28835 Mdot
.1381 .28835 Mdot
.14286 .28833 Mdot
.14762 .28835 Mdot
.15238 .28835 Mdot
.15714 .28833 Mdot
.1619 .28836 Mdot
.16667 .28836 Mdot
.17143 .28832 Mdot
.17619 .28836 Mdot
.18095 .28836 Mdot
.18571 .28831 Mdot
.19048 .28837 Mdot
.19524 .28836 Mdot
.2 .28831 Mdot
.20476 .28838 Mdot
.20952 .28836 Mdot
.21429 .2883 Mdot
.21905 .28839 Mdot
.22381 .28835 Mdot
.22857 .28828 Mdot
.23333 .28841 Mdot
.2381 .28835 Mdot
.24286 .28827 Mdot
.24762 .28843 Mdot
.25238 .28834 Mdot
.25714 .28825 Mdot
.2619 .28846 Mdot
.26667 .28833 Mdot
.27143 .28823 Mdot
.27619 .28849 Mdot
.28095 .28832 Mdot
.28571 .2882 Mdot
.29048 .28854 Mdot
.29524 .28829 Mdot
.3 .28818 Mdot
.30476 .2886 Mdot
.30952 .28825 Mdot
.31429 .28815 Mdot
.31905 .28868 Mdot
.32381 .28819 Mdot
.32857 .28812 Mdot
.33333 .28878 Mdot
.3381 .28812 Mdot
.34286 .28809 Mdot
.34762 .28891 Mdot
.35238 .28801 Mdot
.35714 .28806 Mdot
.3619 .28907 Mdot
.36667 .28786 Mdot
.37143 .28804 Mdot
.37619 .28927 Mdot
.38095 .28765 Mdot
.38571 .28804 Mdot
.39048 .28952 Mdot
.39524 .28737 Mdot
.4 .28807 Mdot
.40476 .28981 Mdot
.40952 .287 Mdot
.41429 .28813 Mdot
.41905 .29018 Mdot
.42381 .28651 Mdot
.42857 .28827 Mdot
.43333 .29061 Mdot
.4381 .28586 Mdot
.44286 .2885 Mdot
.44762 .29112 Mdot
.45238 .28501 Mdot
.45714 .28886 Mdot
.4619 .29171 Mdot
.46667 .28391 Mdot
.47143 .28942 Mdot
.47619 .29238 Mdot
.48095 .28248 Mdot
.48571 .29025 Mdot
.49048 .29312 Mdot
.49524 .28065 Mdot
.5 .29146 Mdot
.50476 .29392 Mdot
.50952 .27831 Mdot
.51429 .29317 Mdot
.51905 .29472 Mdot
.52381 .27536 Mdot
.52857 .29558 Mdot
.53333 .29548 Mdot
.5381 .27165 Mdot
.54286 .29891 Mdot
.54762 .29608 Mdot
.55238 .26702 Mdot
.55714 .30347 Mdot
.5619 .29637 Mdot
.56667 .26129 Mdot
.57143 .30966 Mdot
.57619 .29611 Mdot
.58095 .25425 Mdot
.58571 .31798 Mdot
.59048 .29497 Mdot
.59524 .24571 Mdot
.6 .32907 Mdot
.60476 .29245 Mdot
.60952 .23544 Mdot
.61429 .34374 Mdot
.61905 .2879 Mdot
.62381 .22325 Mdot
.62857 .36301 Mdot
.63333 .28039 Mdot
.6381 .20898 Mdot
.64286 .38816 Mdot
.64762 .26863 Mdot
.65238 .19259 Mdot
.65714 .42076 Mdot
.6619 .25093 Mdot
.66667 .17416 Mdot
.67143 .46272 Mdot
.67619 .22496 Mdot
.68095 .15404 Mdot
.68571 .51638 Mdot
.69048 .18765 Mdot
.69524 .13299 Mdot
.7 .58455 Mdot
.70476 .13495 Mdot
.70952 .11229 Mdot
.71905 .06153 Mdot
.72381 .0941 Mdot
.7381 .08175 Mdot
.75238 .08023 Mdot
.76667 .09682 Mdot
.78095 .14197 Mdot
.79524 .2304 Mdot
.80952 .38259 Mdot
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{288, 177.938},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40004P0000/B000`400?l00000o`00003oo`3ooolQ
0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ
0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ
0?ooo`00203oool00`000000oooo0?ooo`020?ooo`<00000103oool2000000@0oooo0P0000040?oo
o`800000oP3oool000P0oooo00<000000?ooo`3oool01@3oool010000000oooo0?ooo`0000020?oo
o`040000003oool0oooo00000080oooo00@000000?ooo`3oool000000P3oool00`000000oooo0?oo
o`020?ooo`030000003oool0oooo0?H0oooo00090?ooo`030000003oool0oooo00@0oooo00@00000
0?ooo`3oool000000P3oool010000000oooo0?ooo`0000020?ooo`040000003oool0oooo00000080
oooo00<000000?ooo`3oool00P3oool200000?L0oooo00000`3oool0000000000002000000@0oooo
00@000000?ooo`3oool0oooo0`0000030?ooo`040000003oool0oooo00000080oooo00@000000?oo
o`3oool000000P3oool010000000oooo0?ooo`0000040?ooo`030000003oool0oooo0?H0oooo000:
0?ooo`040000003oool0oooo000000D0oooo00@000000?ooo`3oool000000P3oool010000000oooo
0?ooo`0000020?ooo`040000003oool0oooo000000@0oooo00<000000?ooo`3oool0mP3oool000L0
oooo00@000000?ooo`3oool000000P3oool00`000000oooo0?ooo`030?ooo`040000003oool0oooo
00000080oooo00@000000?ooo`3oool000000P3oool010000000oooo0?ooo`0000040?ooo`030000
003oool0oooo0?H0oooo00070?ooo`@000000P3oool4000000<0oooo0P0000040?ooo`800000103o
ool2000000D0oooo00<000000?ooo`3oool0mP3oool002L0oooo0P00003g0?ooo`009`3oool00`00
0000oooo0?ooo`3f0?ooo`009`3oool00`000000oooo0?ooo`3f0?ooo`009`3oool00`000000oooo
0?ooo`3f0?ooo`009`3oool00`000000oooo0?ooo`3f0?ooo`009`3oool200000?L0oooo000W0?oo
o`030000003oool0oooo0?H0oooo000W0?ooo`030000003oool0oooo0?H0oooo000W0?ooo`030000
003oool0oooo0?H0oooo000W0?ooo`030000003oool0oooo0:/0oooo0P0000190?ooo`009`3oool2
00000:d0oooo00<000000?ooo`3oool0A`3oool002L0oooo00<000000?ooo`3oool0mP3oool002L0
oooo00<000000?ooo`3oool0mP3oool002L0oooo00<000000?ooo`3oool0mP3oool002L0oooo0P00
002`0?ooo`8000000P3oool200000440oooo000W0?ooo`030000003oool0oooo0;00oooo00D00000
0?ooo`3oool0oooo000000110?ooo`009`3oool00`000000oooo0?ooo`3f0?ooo`001`3oool30000
00@0oooo0P0000040?ooo`800000103oool2000000@0oooo0P0000050?ooo`030000003oool0oooo
0:`0oooo0P0000180?ooo`002P3oool010000000oooo0?ooo`0000020?ooo`040000003oool0oooo
00000080oooo00@000000?ooo`3oool000000P3oool010000000oooo0?ooo`0000020?ooo`030000
003oool0oooo0080oooo00<000000?ooo`3oool0[@3oool00`000000oooo0?ooo`060?ooo`800000
?P3oool000X0oooo00@000000?ooo`3oool000000P3oool010000000oooo0?ooo`0000020?ooo`04
0000003oool0oooo00000080oooo00@000000?ooo`3oool000000P3oool00`000000oooo0?ooo`02
0?ooo`800000^03oool00`000000oooo0?ooo`0l0?ooo`0000<0oooo0000000000000P0000020?oo
o`<000000`3oool010000000oooo0?ooo`0000020?ooo`040000003oool0oooo00000080oooo00@0
00000?ooo`3oool000000P3oool010000000oooo0?ooo`0000040?ooo`030000003oool0oooo0?H0
oooo00070?ooo`030000003oool0oooo00<0oooo00@000000?ooo`3oool000000P3oool010000000
oooo0?ooo`0000020?ooo`040000003oool0oooo00000080oooo00@000000?ooo`3oool00000103o
ool00`000000oooo0?ooo`3f0?ooo`001`3oool00`000000oooo0?ooo`030?ooo`040000003oool0
oooo00000080oooo00@000000?ooo`3oool000000P3oool010000000oooo0?ooo`0000020?ooo`04
0000003oool0oooo000000@0oooo00<000000?ooo`3oool0Z03oool2000004`0oooo00070?ooo`@0
00000`3oool2000000@0oooo0P0000040?ooo`800000103oool2000000D0oooo00<000000?ooo`3o
ool0Z@3oool00`000000oooo0?ooo`1:0?ooo`009`3oool200000?L0oooo000W0?ooo`030000003o
ool0oooo0?H0oooo000W0?ooo`030000003oool0oooo0?H0oooo000W0?ooo`030000003oool0oooo
0:D0oooo0P00001?0?ooo`009`3oool00`000000oooo0?ooo`2V0?ooo`<00000C@3oool002L0oooo
0P00002Y0?ooo`030000003oool0oooo00l0oooo0P00000j0?ooo`009`3oool00`000000oooo0?oo
o`2k0?ooo`030000003oool0oooo03P0oooo000W0?ooo`030000003oool0oooo0?H0oooo000W0?oo
o`030000003oool0oooo0:40oooo0P00001C0?ooo`009`3oool200000:<0oooo00<000000?ooo`3o
ool0D@3oool002L0oooo00<000000?ooo`3oool0mP3oool002L0oooo00<000000?ooo`3oool0mP3o
ool002L0oooo00<000000?ooo`3oool0mP3oool002L0oooo00<000000?ooo`3oool0W@3oool20000
05L0oooo000W0?ooo`800000W`3oool00`000000oooo0?ooo`1E0?ooo`009`3oool00`000000oooo
0?ooo`3f0?ooo`009`3oool00`000000oooo0?ooo`3f0?ooo`001`3oool400000080oooo0`000004
0?ooo`800000103oool2000000@0oooo0P0000050?ooo`030000003oool0oooo0:<0oooo0P00001A
0?ooo`001`3oool00`000000oooo0?ooo`060?ooo`040000003oool0oooo00000080oooo00@00000
0?ooo`3oool000000P3oool010000000oooo0?ooo`0000020?ooo`030000003oool0oooo0080oooo
00<000000?ooo`3oool0VP3oool2000000P0oooo00<000000?ooo`3oool0C`3oool000P0oooo00<0
00000?ooo`3oool01@3oool010000000oooo0?ooo`0000020?ooo`040000003oool0oooo00000080
oooo00@000000?ooo`3oool000000P3oool00`000000oooo0?ooo`020?ooo`800000W03oool00`00
0000oooo0?ooo`1H0?ooo`0000<0oooo0000000000000P0000040?ooo`040000003oool0oooo0?oo
o`<000000`3oool010000000oooo0?ooo`0000020?ooo`040000003oool0oooo00000080oooo00@0
00000?ooo`3oool00000103oool00`000000oooo0?ooo`3f0?ooo`002P3oool010000000oooo0?oo
o`0000050?ooo`040000003oool0oooo00000080oooo00@000000?ooo`3oool000000P3oool01000
0000oooo0?ooo`0000040?ooo`030000003oool0oooo0?H0oooo00070?ooo`040000003oool0oooo
00000080oooo00<000000?ooo`3oool00`3oool010000000oooo0?ooo`0000020?ooo`040000003o
ool0oooo00000080oooo00@000000?ooo`3oool00000103oool00`000000oooo0?ooo`2F0?ooo`80
0000GP3oool000P0oooo0P0000030?ooo`@000000`3oool2000000@0oooo0P0000040?ooo`800000
1@3oool00`000000oooo0?ooo`2G0?ooo`030000003oool0oooo05`0oooo000W0?ooo`800000m`3o
ool002L0oooo00<000000?ooo`3oool0mP3oool002L0oooo00<000000?ooo`3oool0T`3oool20000
00/0oooo0P00001D0?ooo`009`3oool00`000000oooo0?ooo`2D0?ooo`030000003oool0oooo00X0
oooo00<000000?ooo`3oool06P3oool2000003H0oooo000W0?ooo`800000`03oool00`000000oooo
0?ooo`0d0?ooo`009`3oool00`000000oooo0?ooo`2?0?ooo`800000I@3oool002L0oooo00<00000
0?ooo`3oool0T03oool00`000000oooo0?ooo`1S0?ooo`009`3oool00`000000oooo0?ooo`2;0?oo
o`800000J@3oool002L0oooo00<000000?ooo`3oool0<`3oool3000000@0oooo0P00000`0?ooo`@0
00000`3oool2000000@0oooo0P00000A0?ooo`030000003oool0oooo01T0oooo100000020?ooo`<0
0000103oool2000002d0oooo100000030?ooo`800000103oool2000000<0oooo000W0?ooo`800000
=`3oool010000000oooo0?ooo`0000020?ooo`030000003oool0oooo02l0oooo00D000000?ooo`3o
ool0oooo000000020?ooo`040000003oool0oooo00000080oooo00<000000?ooo`3oool02P3oool2
00000180oooo0P00000<0?ooo`030000003oool0oooo00@0oooo00@000000?ooo`3oool000000P3o
ool00`000000oooo0?ooo`0Z0?ooo`030000003oool0oooo00<0oooo00@000000?ooo`3oool00000
0P3oool010000000oooo0?ooo`0000020?ooo`009`3oool00`000000oooo0?ooo`0f0?ooo`040000
003oool0oooo00000080oooo00<000000?ooo`3oool0;`3oool01@000000oooo0?ooo`3oool00000
0080oooo00@000000?ooo`3oool000000P3oool00`000000oooo0?ooo`0;0?ooo`030000003oool0
oooo0140oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`040?ooo`040000003oool0
oooo00000080oooo00<000000?ooo`3oool0:`3oool00`000000oooo0?ooo`020?ooo`040000003o
ool0oooo00000080oooo00@000000?ooo`3oool000000P3oool002L0oooo00<000000?ooo`3oool0
<`3oool3000000<0oooo00@000000?ooo`3oool00000<@3oool01@000000oooo0?ooo`3oool00000
0080oooo00@000000?ooo`3oool000000P3oool00`000000oooo0?ooo`060?ooo`800000903oool0
10000000oooo0?ooo`3oool3000000<0oooo00@000000?ooo`3oool00000;P3oool01@000000oooo
0?ooo`3oool000000080oooo00@000000?ooo`3oool000000P3oool100000040oooo0@3oool002L0
oooo00<000000?ooo`3oool0<`3oool00`000000oooo0?ooo`030?ooo`040000003oool0oooo0000
0340oooo00D000000?ooo`3oool0oooo000000020?ooo`040000003oool0oooo00000080oooo00<0
00000?ooo`3oool01`3oool00`000000oooo0?ooo`0R0?ooo`050000003oool0oooo0?ooo`000000
1@3oool010000000oooo0?ooo`00000_0?ooo`040000003oool0oooo00000080oooo00@000000?oo
o`3oool000000P3oool100000040oooo0@3oool002L0oooo00<000000?ooo`3oool0<`3oool00`00
0000oooo0?ooo`030?ooo`040000003oool0oooo000002l0oooo0`0000030?ooo`040000003oool0
oooo00000080oooo00@000000?ooo`3oool000001@3oool2000001H0oooo0P00000=0?ooo`<00000
0`3oool00`000000oooo0?ooo`030?ooo`040000003oool0oooo000002`0oooo00@000000?ooo`3o
ool000000P3oool010000000oooo0?ooo`0000020?ooo`040000003oool0oooo00000080oooo000W
0?ooo`800000=03oool4000000<0oooo0P00000b0?ooo`030000003oool0oooo0080oooo0P000004
0?ooo`8000000P3oool2000000<0oooo00<000000?ooo`3oool05@3oool00`000000oooo0?ooo`0=
0?ooo`040000003oool0oooo0?ooo`@000000`3oool2000002h0oooo0P0000040?ooo`800000103o
ool2000000<0oooo000W0?ooo`030000003oool0oooo07X0oooo0P0000020?ooo`030000003oool0
oooo07D0oooo000W0?ooo`030000003oool0oooo0780oooo0P0000020?ooo`8000000`3oool00`00
0000oooo0?ooo`0G0?ooo`800000G`3oool002L0oooo00<000000?ooo`3oool0I03oool200000080
oooo0P0000000`3oool00000000000020?ooo`8000000P3oool01@000000oooo0?ooo`3oool00000
01h0oooo00<000000?ooo`3oool0G@3oool002L0ooooI`0000000`3oool00000000000020?ooo`80
000000<0oooo0000000000000P3oool00`000000oooo0?ooo`0N0?ooo`800000H`3oool00240oooo
n`0000040?ooo`009`3oool00`000000oooo0?ooo`0h0?ooo`030000003oool0oooo02T0oooo00@0
00000?ooo`3oool000000`3oool01P000000oooo0?ooo`3oool000000?ooo`80000000D0oooo0000
0000000000000?ooo`02000000040?ooo`000000000000000080oooo0P0000000`3oool000000000
00020?ooo`80000000<0oooo0000000000000`3oool00`000000oooo0?ooo`0N0?ooo`030000003o
ool0oooo03T0oooo00<000000?ooo`3oool01`3oool002L0oooo00<000000?ooo`3oool0N@3oool0
0`000000oooo0?ooo`04000000050?ooo`000000oooo0?ooo`0000000`3oool010000000oooo0?oo
o`00001Z0?ooo`009`3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo00800000LP3o
ool002L0oooo0P0000240?ooo`040000003oool00000000006l0oooo000W0?ooo`030000003oool0
oooo08H0oooo00<000000?ooo`3oool0K@3oool002L0oooo00<000000?ooo`3oool0R@3oool20000
06/0oooo000W0?ooo`030000003oool0oooo08X0oooo00<000000?ooo`3oool0J@3oool002L0oooo
00<000000?ooo`3oool0mP3oool002L0oooo0P00002>0?ooo`800000I`3oool002L0oooo00<00000
0?ooo`3oool0SP3oool00`000000oooo0?ooo`1U0?ooo`009`3oool00`000000oooo0?ooo`3f0?oo
o`009`3oool00`000000oooo0?ooo`3f0?ooo`009`3oool00`000000oooo0?ooo`2@0?ooo`800000
I03oool002L0oooo0P00002B0?ooo`030000003oool0oooo0680oooo000W0?ooo`030000003oool0
oooo0?H0oooo000W0?ooo`030000003oool0oooo0?H0oooo000W0?ooo`030000003oool0oooo0?H0
oooo000W0?ooo`030000003oool0oooo09@0oooo0P00001P0?ooo`009`3oool2000009H0oooo00<0
00000?ooo`3oool0GP3oool002L0oooo00<000000?ooo`3oool0mP3oool000L0oooo100000020?oo
o`<00000103oool2000000@0oooo0P0000040?ooo`8000001@3oool00`000000oooo0?ooo`3f0?oo
o`001`3oool00`000000oooo0?ooo`060?ooo`040000003oool0oooo00000080oooo00@000000?oo
o`3oool000000P3oool010000000oooo0?ooo`0000020?ooo`030000003oool0oooo0080oooo00<0
00000?ooo`3oool0mP3oool000P0oooo00<000000?ooo`3oool01@3oool010000000oooo0?ooo`00
00020?ooo`040000003oool0oooo00000080oooo00@000000?ooo`3oool000000P3oool00`000000
oooo0?ooo`020?ooo`800000`P3oool2000003<0oooo00090?ooo`040000003oool0oooo0?ooo`<0
00000`3oool010000000oooo0?ooo`0000020?ooo`040000003oool0oooo00000080oooo00@00000
0?ooo`3oool00000103oool00`000000oooo0?ooo`2G0?ooo`800000:@3oool00`000000oooo0?oo
o`0a0?ooo`002P3oool010000000oooo0?ooo`0000050?ooo`040000003oool0oooo00000080oooo
00@000000?ooo`3oool000000P3oool010000000oooo0?ooo`0000040?ooo`030000003oool0oooo
09P0oooo00<000000?ooo`3oool0F`3oool000L0oooo00@000000?ooo`3oool000000P3oool00`00
0000oooo0?ooo`030?ooo`040000003oool0oooo00000080oooo00@000000?ooo`3oool000000P3o
ool010000000oooo0?ooo`0000040?ooo`030000003oool0oooo0?H0oooo00080?ooo`8000000`3o
ool4000000<0oooo0P0000040?ooo`800000103oool2000000D0oooo00<000000?ooo`3oool0mP3o
ool002L0oooo0P00003g0?ooo`009`3oool00`000000oooo0?ooo`3f0?ooo`009`3oool00`000000
oooo0?ooo`3f0?ooo`009`3oool00`000000oooo0?ooo`3f0?ooo`009`3oool00`000000oooo0?oo
o`2K0?ooo`800000F@3oool002L0oooo0P00002M0?ooo`030000003oool0oooo05L0oooo000W0?oo
o`030000003oool0oooo0?H0oooo000W0?ooo`030000003oool0oooo0?H0oooo000W0?ooo`030000
003oool0oooo0?H0oooo000W0?ooo`800000m`3oool002L0oooo00<000000?ooo`3oool0mP3oool0
02L0oooo00<000000?ooo`3oool0mP3oool002L0oooo00<000000?ooo`3oool0mP3oool002L0oooo
00<000000?ooo`3oool0mP3oool002L0oooo0P00003g0?ooo`009`3oool00`000000oooo0?ooo`2O
0?ooo`800000E@3oool002L0oooo00<000000?ooo`3oool0X03oool00`000000oooo0?ooo`1C0?oo
o`001`3oool3000000@0oooo0P0000040?ooo`800000103oool2000000@0oooo0P0000050?ooo`03
0000003oool0oooo0?H0oooo000:0?ooo`040000003oool0oooo00000080oooo00@000000?ooo`3o
ool000000P3oool010000000oooo0?ooo`0000020?ooo`040000003oool0oooo00000080oooo00<0
00000?ooo`3oool00P3oool00`000000oooo0?ooo`3f0?ooo`002P3oool010000000oooo0?ooo`00
00020?ooo`040000003oool0oooo00000080oooo00@000000?ooo`3oool000000P3oool010000000
oooo0?ooo`0000020?ooo`030000003oool0oooo0080oooo0P00003g0?ooo`001`3oool3000000<0
oooo00@000000?ooo`3oool000000P3oool010000000oooo0?ooo`0000020?ooo`040000003oool0
oooo00000080oooo00@000000?ooo`3oool00000103oool00`000000oooo0?ooo`3f0?ooo`001`3o
ool00`000000oooo0?ooo`030?ooo`040000003oool0oooo00000080oooo00@000000?ooo`3oool0
00000P3oool010000000oooo0?ooo`0000020?ooo`040000003oool0oooo000000@0oooo00<00000
0?ooo`3oool0mP3oool000L0oooo00<000000?ooo`3oool00`3oool010000000oooo0?ooo`000002
0?ooo`040000003oool0oooo00000080oooo00@000000?ooo`3oool000000P3oool010000000oooo
0?ooo`0000040?ooo`030000003oool0oooo0?H0oooo00070?ooo`@000000`3oool2000000@0oooo
0P0000040?ooo`800000103oool2000000D0oooo00<000000?ooo`3oool0mP3oool002L0oooo0P00
003g0?ooo`009`3oool00`000000oooo0?ooo`3f0?ooo`009`3oool00`000000oooo0?ooo`3f0?oo
o`009`3oool00`000000oooo0?ooo`3f0?ooo`009`3oool200000:<0oooo0P00001B0?ooo`009`3o
ool00`000000oooo0?ooo`2S0?ooo`030000003oool0oooo0500oooo000W0?ooo`030000003oool0
oooo0?H0oooo000W0?ooo`030000003oool0oooo0?H0oooo000W0?ooo`030000003oool0oooo0?H0
oooo000W0?ooo`800000m`3oool002L0oooo00<000000?ooo`3oool0mP3oool002L0oooo00<00000
0?ooo`3oool0mP3oool002L0oooo00<000000?ooo`3oool0mP3oool002L0oooo00<000000?ooo`3o
ool0mP3oool002L0oooo0P00003g0?ooo`009`3oool00`000000oooo0?ooo`3f0?ooo`009`3oool0
0`000000oooo0?ooo`3f0?ooo`00203oool00`000000oooo0?ooo`020?ooo`<00000103oool20000
00@0oooo0P0000040?ooo`8000001@3oool00`000000oooo0?ooo`3f0?ooo`00203oool00`000000
oooo0?ooo`050?ooo`040000003oool0oooo00000080oooo00@000000?ooo`3oool000000P3oool0
10000000oooo0?ooo`0000020?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool0mP3o
ool000T0oooo00<000000?ooo`3oool0103oool010000000oooo0?ooo`0000020?ooo`040000003o
ool0oooo00000080oooo00@000000?ooo`3oool000000P3oool00`000000oooo0?ooo`020?ooo`80
0000m`3oool000T0oooo00@000000?ooo`3oool0oooo0`0000030?ooo`040000003oool0oooo0000
0080oooo00@000000?ooo`3oool000000P3oool010000000oooo0?ooo`0000040?ooo`030000003o
ool0oooo0?H0oooo000:0?ooo`040000003oool0oooo000000D0oooo00@000000?ooo`3oool00000
0P3oool010000000oooo0?ooo`0000020?ooo`040000003oool0oooo000000@0oooo00<000000?oo
o`3oool0YP3oool2000004h0oooo00070?ooo`040000003oool0oooo00000080oooo00<000000?oo
o`3oool00`3oool010000000oooo0?ooo`0000020?ooo`040000003oool0oooo00000080oooo00@0
00000?ooo`3oool00000103oool00`000000oooo0?ooo`2W0?ooo`030000003oool0oooo04`0oooo
00070?ooo`@000000P3oool4000000<0oooo0P0000040?ooo`800000103oool2000000D0oooo0P00
003g0?ooo`009`3oool00`000000oooo0?ooo`3f0?ooo`009`3oool00`000000oooo0?ooo`3f0?oo
o`009`3oool00`000000oooo0?ooo`3f0?ooo`009`3oool00`000000oooo0?ooo`3f0?ooo`009`3o
ool200000?L0oooo000W0?ooo`030000003oool0oooo0?H0oooo000W0?ooo`030000003oool0oooo
0?H0oooo003o0?ooob40oooo003o0?ooob40oooo003o0?ooob40oooo003o0?ooob40oooo003o0?oo
ob40oooo003o0?ooob40oooo003o0?ooob40oooo003o0?ooob40oooo003o0?ooob40oooo0000\
\>"],
  ImageRangeCache->{{{0, 287}, {176.938, 0}} -> {-32.7688, -89523.9, \
0.837302, 1053.65}}],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"]
}, Open  ]]
},
FrontEndVersion->"5.2 for X",
ScreenRectangle->{{0, 1280}, {0, 1024}},
WindowSize->{1216, 842},
WindowMargins->{{Automatic, 4}, {Automatic, 0}},
ShowSelection->True
]

(*******************************************************************
Cached data follows.  If you edit this Notebook file directly, not
using Mathematica, you must remove the line containing CacheID at
the top of  the file.  The cache data will then be recreated when
you save this file from within Mathematica.
*******************************************************************)

(*CellTagsOutline
CellTagsIndex->{
  "Info3396095398-4552939"->{
    Cell[5264, 120, 352, 9, 28, "Print",
      CellTags->"Info3396095398-4552939"]}
  }
*)

(*CellTagsIndex
CellTagsIndex->{
  {"Info3396095398-4552939", 339717, 13921}
  }
*)

(*NotebookFileOutline
Notebook[{
Cell[1754, 51, 878, 15, 193, "Input"],
Cell[2635, 68, 1256, 20, 308, "Input"],
Cell[3894, 90, 573, 9, 124, "Input"],
Cell[4470, 101, 719, 12, 124, "Input"],

Cell[CellGroupData[{
Cell[5214, 117, 47, 1, 32, "Input"],
Cell[5264, 120, 352, 9, 28, "Print",
  CellTags->"Info3396095398-4552939"]
}, Open  ]],

Cell[CellGroupData[{
Cell[5653, 134, 161, 3, 32, "Input"],
Cell[5817, 139, 23097, 867, 186, 10896, 712, "GraphicsData", "PostScript", \
"Graphics"],
Cell[28917, 1008, 130, 3, 32, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[29084, 1016, 167, 3, 32, "Input"],
Cell[29254, 1021, 60951, 2850, 186, 45739, 2658, "GraphicsData", \
"PostScript", "Graphics"],
Cell[90208, 3873, 130, 3, 32, "Output"]
}, Open  ]],
Cell[90353, 3879, 60, 1, 32, "Input"],
Cell[90416, 3882, 8868, 138, 1665, "Input"],

Cell[CellGroupData[{
Cell[99309, 4024, 163, 3, 32, "Input"],
Cell[99475, 4029, 53409, 2384, 186, 40337, 2218, "GraphicsData", \
"PostScript", "Graphics"],
Cell[152887, 6415, 130, 3, 32, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[153054, 6423, 107, 2, 32, "Input"],
Cell[153164, 6427, 54, 1, 32, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[153255, 6433, 159, 3, 32, "Input"],
Cell[153417, 6438, 52701, 2378, 186, 40349, 2221, "GraphicsData", \
"PostScript", "Graphics"],
Cell[206121, 8818, 130, 3, 32, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[206288, 8826, 167, 3, 32, "Input"],
Cell[206458, 8831, 53627, 2395, 186, 40416, 2227, "GraphicsData", \
"PostScript", "Graphics"],
Cell[260088, 11228, 130, 3, 32, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[260255, 11236, 111, 2, 32, "Input"],
Cell[260369, 11240, 53, 1, 32, "Output"]
}, Open  ]],
Cell[260437, 11244, 149, 3, 32, "Input"],
Cell[260589, 11249, 55, 1, 32, "Input"],
Cell[260647, 11252, 7497, 119, 1458, "Input"],

Cell[CellGroupData[{
Cell[268169, 11375, 297, 5, 78, "Input"],
Cell[268469, 11382, 48762, 1919, 186, 30211, 1685, "GraphicsData", \
"PostScript", "Graphics"],
Cell[317234, 13303, 130, 3, 32, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[317401, 13311, 296, 5, 78, "Input"],
Cell[317700, 13318, 21255, 579, 186, 6117, 388, "GraphicsData", "PostScript", \
"Graphics"],
Cell[338958, 13899, 130, 3, 32, "Output"]
}, Open  ]]
}
]
*)



(*******************************************************************
End of Mathematica Notebook file.
*******************************************************************)


